Proofs of life: molecular-biology reasoning simulates cell behaviors from first principles

We axiomatize the molecular-biology reasoning style, show compliance of the standard reference: Ptashne, A Genetic Switch, and present proof-theory-induced technologies to help infer phenotypes and to predict life cycles from genotypes. The key is to note that `reductionist discipline' entails constructive reasoning: any proof of a compound property can be decomposed to proofs of constituent properties. Proof theory makes explicit the inner structure of the axiomatized reasoning style and allows the permissible dynamics to be presented as a mode of computation that can be executed and analyzed. Constructivity and execution guarantee simulation when working over domain-specific languages. Here, we exhibit phenotype properties for genotype reasons: a molecular-biology argument is an open-system concurrent computation that results in compartment changes and is performed among processes of physiology change as determined from the molecular programming of given DNA. Life cycles are the possible sequentializations of the processes. A main implication of our construction is that formal correctness provides a complementary perspective on science that is as fundamental there as for pure mathematics. The bulk of the presented work has been verified formally correct by computer.

==> anc/coext.v <==
(* Preliminaries: general constructive concerns *)

Theorem S3 {A : Prop} : A -> ~~A.
Proof. intuition. Qed.
Theorem S4 {A : Prop} : ~~A <-> ((A \/ ~A) -> A).
Proof. intuition. Qed.

Theorem S8 {A : Prop} : ~(A /\ ~A).
Proof. intuition. Qed.
Theorem S9a {A B : Prop} : (~A \/ ~B) -> ~(A /\ B).
Proof. intuition. Qed.
Theorem S9b {A B : Prop} : ~(A \/ B) <-> (~A /\ ~B).
Proof. intuition. Qed.
Theorem S9c {A B C : Prop} : (A /\ (B \/ C)) <-> ((A /\ B) \/ (A /\ C)).
Proof. intuition. Qed.

Theorem S10 {A B : Prop} : (~A \/ ~~A) -> (~(A /\ B) -> (~A \/ ~B)).
Proof. intuition. Qed.

Proposition S25 {X Y Z r m i p : Prop} : 
   (Y <-> ((m /\ ~i) \/ Z)) -> X /\ (r /\ Y -> p) -> r /\ m /\ ~i -> p.
Proof. intuition. Qed.

Lemma S26a {A B C: Prop} : (A -> B) -> ((A /\ C) -> B).
Proof. intuition. Qed.
Lemma S26b {A B C: Prop} : ((A -> B) /\ (A -> C)) -> (A -> B /\ C).
Proof. intuition. Qed.
Lemma S26c {A B C: Prop} : (A -> B) -> ((A /\ C) -> (B /\ C)).
Proof. intuition. Qed.
Lemma S27 {A B C : Prop} : ((A -> B) /\ (B -> C) -> (A -> C)).
Proof. intuition. Qed.



(* Specifics: coextension logic
The remainder of this file formalizes the foundation of coextension logic as developed in
	"Proofs of life" [https://arxiv.org/abs/1811.02478]
The file shows that coextension logic is a [logic] and that it is [constructive] and [consistent].
The formalization is due to Rene Vestergaard, <renevestergaard@acm.org>.
The formalization is verified with the Coq proof assistant, versions 8.9: https://coq.inria.fr/.
The file and its contents may be used freely and without restrictions.

- ll.0061--0063: instance-sorted base theory
- ll.0065--1425: Coext
    - ll.0067--0160:  definitions
    - ll.0162--0194:  induction-loaded definitions
    - ll.0197--0531:  Coext_Library
    - ll.0534--1297:  Coext_Logic
        - ll.0536--0908:  Coext_Logic_Simplifications
        - ll.0911--1121:  Coext_Logic_Equivalence
        - ll.1124--1163:  Coext_Logic_ConsequenceS
        - ll.1166--1199:  Coext_Logic_Consequence
        - ll.1202--1270:  Coext_Logic_CutS
        - ll.1273--1295:  Coext_Logic_Cut
    - ll.1300--1383:  Coext_Constructive
    - ll.1386--1423:  Coext_Consistent
*)

Require Import List Bool.

(* Assume a set of instance-sorted states. *)
Variable insts : Set. (* Object x Category *)
Variable stts : insts -> Set.

Section Coext.

Definition cllctn := forall i:insts, stts(i) -> bool.
(* We assume complete knowledge for collections of states. This is trivial in the finite case: think lists/matrices. *)
Axiom cllctn_decEQ : forall A1 A2:cllctn, {A1=A2} + {A1<>A2}.
Axiom cllctn_ext : forall {A1 A2 : cllctn}, (forall i s, A1(i)(s)=A2(i)(s)) -> A1=A2.

Lemma equal_cllctn : forall {A1 A2 : cllctn}, A1=A2 -> forall i s, A1(i)(s)=A2(i)(s).
Proof.
intros A1 A2 cEQ; rewrite cEQ; reflexivity.
Qed.

Definition cllctnMemz (A : cllctn) : cllctn := fun i s => A(i)(s).
Definition merge (A1 A2 : cllctn) : cllctn := fun i s => A1(i)(s) || A2(i)(s).
Definition minus (A1 A2 : cllctn) : cllctn := fun i s => A1(i)(s) && negb(A2(i)(s)).
Definition nilcllctn : cllctn := fun i s => false.
Definition allcllctn : cllctn := fun i s => true.

Definition homgen (A : cllctn) : Prop := forall i s1 s2,
                                            A(i)(s1)=true
                                            -> A(i)(s2)=true
                                            -> s1=s2.

Definition disjoint (A1 A2 : cllctn) : Prop := forall i s, A1(i)(s) && A2(i)(s) = false.
Definition subcllctn (A1 A2 : cllctn) : Prop := forall i s, A1(i)(s)=true -> A2(i)(s)=true.


Inductive CSTN : Set := 
| cstn (Rctnt Mdtr Prdct Inhb : cllctn) : CSTN.
Lemma CSTN_decEQ : forall c1 c2:CSTN, {(c1=c2)} + {(c1<>c2)}.
Proof.
destruct c1, c2 , (cllctn_decEQ Rctnt Rctnt0), (cllctn_decEQ Mdtr Mdtr0), (cllctn_decEQ Prdct Prdct0), (cllctn_decEQ Inhb Inhb0); 
  repeat (right; intro; inversion H; contradiction).
left; rewrite e; rewrite e0; rewrite e1; rewrite e2; trivial.
Qed.

Definition rctnts (C : list CSTN) : cllctn :=
fold_right (fun h t' =>
merge  (match h with
 | cstn Rctnt _ _ _ => Rctnt
end) t') nilcllctn C.
Definition mdtrs (C : list CSTN) : cllctn :=
fold_right (fun h t' =>
merge  (match h with
 | cstn _ Mdtr _ _ => Mdtr
end) t') nilcllctn C.
Definition prdcts (C : list CSTN) : cllctn :=
fold_right (fun h t' =>
merge  (match h with
 | cstn _ _ Prdct _ => Prdct
end) t') nilcllctn C.
Definition inhbs (C : list CSTN) : cllctn :=
fold_right (fun h t' =>
merge  (match h with
 | cstn _ _ _ Inhb => Inhb
end) t') nilcllctn C.

Inductive Intermediates : Set :=
| nilInt : Intermediates
| seqInt : Intermediates -> cllctn -> Intermediates -> Intermediates.


Definition coinhbFree (C : list CSTN) : Prop := True.


(*========================================================*)
(*======official=============================================*)
(*========================================================*)

Inductive coext : (list CSTN) -> cllctn -> cllctn -> Intermediates -> Set :=
| intCo : forall C0 C A,
                    (forall c, (In c C0) -> (In c C))
                    -> subcllctn (rctnts C0) A
                    -> subcllctn (mdtrs C0) A
                    -> disjoint (inhbs C0) A
                    -> coinhbFree C0
                    -> homgen (merge (minus A (rctnts C0)) (prdcts C0))
                    -> coext C A (merge (minus A (rctnts C0)) (prdcts C0)) nilInt
| seqCo : forall C A1 A2 A3 t1 t2,
                  coext C A1 A2 t1
                   -> coext C A2 A3 t2
                   -> coext C A1 A3 (seqInt t1 A2 t2).

Definition cnsqnc_unit (Rctnt Mdtr Prdct Inhb : cllctn)(Ca Cc : list CSTN)(X : cllctn) :=
In (cstn Rctnt Mdtr Prdct Inhb) Ca
-> subcllctn Rctnt X
-> subcllctn Mdtr X
-> disjoint Inhb X
-> homgen (merge (minus X Rctnt) Prdct)
-> coext Cc X (merge (minus X Rctnt) Prdct) nilInt.

Fixpoint coCSTN {C : list CSTN}{A1 A2 :  cllctn}{t : Intermediates}(d : coext C A1 A2 t) {struct d} : list CSTN :=
match d with
| intCo C0 _ _ _ _ _ _ _ _ => C0
| seqCo _ _ _ _ _ _ _ _ => nil
end.

(*========================================================*)
(*=====staged==============================================*)
(*========================================================*)

Inductive coextS : (list CSTN) -> cllctn -> cllctn -> Intermediates -> (list CSTN) -> Set :=
| reflCoS : forall C A,
                     homgen A
                     -> coextS C A A nilInt nil
| cstCoS : forall C A Rctnt Mdtr Prdct Inhb,
                     In (cstn Rctnt Mdtr Prdct Inhb) C
                     -> subcllctn Rctnt A
                     -> subcllctn Mdtr A
                     -> disjoint Inhb A
                     -> homgen (merge (minus A Rctnt) Prdct)
                     -> coextS C A (merge (minus A Rctnt) Prdct) nilInt ((cstn Rctnt Mdtr Prdct Inhb)::nil)
| parCoS : forall C A A1 A2 C1 C2,
                     coinhbFree (C1++C2)
                     -> homgen (merge (minus A (rctnts (C1++C2))) (prdcts (C1++C2)))
                     -> coextS C A A1 nilInt C1
                     -> coextS C A A2 nilInt C2
                     -> coextS C A (merge (minus A (rctnts (C1++C2))) (prdcts (C1++C2))) nilInt (C1++C2)
| seqCoS : forall C A1 A2 A3 t1 C1 t2 C2,
                     coextS C A1 A2 t1 C1
                     -> coextS C A2 A3 t2 C2
                     -> coextS C A1 A3 (seqInt t1 A2 t2) nil.

Definition cnsqnc_unitS (Rctnt Mdtr Prdct Inhb : cllctn)(Ca Cc : list CSTN)(X : cllctn) :=
In (cstn Rctnt Mdtr Prdct Inhb) Ca
-> subcllctn Rctnt X
-> subcllctn Mdtr X
-> disjoint Inhb X
-> homgen (merge (minus X Rctnt) Prdct)
-> {C0:_ & coextS Cc X (merge (minus X Rctnt) Prdct) nilInt C0}.


Section Coext_Library.

Lemma trivInt : nilInt=nilInt. Proof. trivial. Qed.

Lemma merge_assoc : forall A1 A2 A3 : cllctn, (merge (merge A1 A2) A3) = (merge A1 (merge A2 A3)).
Proof.
intros; unfold merge; apply cllctn_ext; intros; rewrite orb_assoc; reflexivity.
Qed.
Lemma merge_comm : forall A1 A2 : cllctn, (merge A1 A2) = (merge A2 A1).
Proof.
intros; unfold merge; apply cllctn_ext; intros; rewrite orb_comm; reflexivity.
Qed.

Lemma merge_nil_r : forall A, (merge A nilcllctn) = A.
Proof.
intros; rewrite merge_comm; unfold nilcllctn; unfold merge; trivial.
Qed.
Lemma minus_nil_r : forall A, (minus A nilcllctn) = A.
Proof.
intros; unfold nilcllctn; unfold minus; apply cllctn_ext; intros; rewrite andb_true_r; trivial.
Qed.

Lemma rctnts_decons : forall Rctnt Mdtr Prdct Inhb C, rctnts ((cstn Rctnt Mdtr Prdct Inhb) :: C) = merge Rctnt (rctnts C).
Proof.
reflexivity.
Qed.
Lemma mdtrs_decons : forall Rctnt Mdtr Prdct Inhb C, mdtrs ((cstn Rctnt Mdtr Prdct Inhb) :: C) = merge Mdtr (mdtrs C).
Proof.
reflexivity.
Qed.
Lemma prdcts_decons : forall Rctnt Mdtr Prdct Inhb C, prdcts ((cstn Rctnt Mdtr Prdct Inhb) :: C) = merge Prdct (prdcts C).
Proof.
reflexivity.
Qed.
Lemma inhbs_decons : forall Rctnt Mdtr Prdct Inhb C, inhbs ((cstn Rctnt Mdtr Prdct Inhb) :: C) = merge Inhb (inhbs C).
Proof.
reflexivity.
Qed.

Lemma rctnts_split : forall C1 C2, rctnts (C1 ++ C2) = merge (rctnts C1) (rctnts C2).
Proof.
intros; induction C1.
(* base case: nil *)
unfold app; simpl; rewrite merge_comm; rewrite merge_nil_r; reflexivity. 
(* step case: cons *)
rewrite <- app_comm_cons; destruct a; repeat rewrite rctnts_decons; rewrite merge_assoc; rewrite IHC1; reflexivity.
Qed.
Lemma mdtrs_split : forall C1 C2, mdtrs (C1 ++ C2) = merge (mdtrs C1) (mdtrs C2).
Proof.
intros; induction C1.
(* base case: nil *)
unfold app; simpl; rewrite merge_comm; rewrite merge_nil_r; reflexivity. 
(* step case: cons *)
rewrite <- app_comm_cons; destruct a; repeat rewrite mdtrs_decons; rewrite merge_assoc; rewrite IHC1; reflexivity.
Qed.
Lemma prdcts_split : forall C1 C2, prdcts (C1 ++ C2) = merge (prdcts C1) (prdcts C2).
Proof.
intros; induction C1.
(* base case: nil *)
unfold app; simpl; rewrite merge_comm; rewrite merge_nil_r; reflexivity. 
(* step case: cons *)
rewrite <- app_comm_cons; destruct a; repeat rewrite prdcts_decons; rewrite merge_assoc; rewrite IHC1; reflexivity.
Qed.
Lemma inhbs_split : forall C1 C2, inhbs (C1 ++ C2) = merge (inhbs C1) (inhbs C2).
Proof.
intros; induction C1.
(* base case: nil *)
unfold app; simpl; rewrite merge_comm; rewrite merge_nil_r; reflexivity.
(* step case: cons *)
rewrite <- app_comm_cons; destruct a; repeat rewrite inhbs_decons; rewrite merge_assoc; rewrite IHC1; reflexivity.
Qed.

Lemma subcllctn_split : forall A1 A2 A0, ((subcllctn A1 A0) /\ (subcllctn A2 A0)) <-> subcllctn (merge A1 A2) A0.
Proof.
split.
(* -> *)
unfold merge; intros [sub1 sub2] i s; generalize (sub1 i s), (sub2 i s); intros A10 A20.
destruct (A1 i s). 
apply A10.
destruct (A2 i s). 
apply A20.
trivial.
(* <- *)
unfold merge; unfold subcllctn; intros; split.
intros; generalize (H i s); intros; apply H1; apply orb_true_intro; left; trivial.
intros; generalize (H i s); intros; apply H1; apply orb_true_intro; right; trivial.
Qed.

Lemma disjoint_split : forall A1 A2 A0, ((disjoint A1 A0) /\ (disjoint A2 A0)) <-> disjoint (merge A1 A2) A0.
Proof.
split.
(* -> *)
unfold merge; intros [disj1 disj2] i s; generalize (disj1 i s), (disj2 i s); intros A10 A20.
destruct (A1 i s).
apply A10.
destruct (A2 i s).
apply A20.
trivial.
(* <- *)
unfold merge; unfold disjoint; intros; split;
intros; generalize (H i s); intros; rewrite andb_orb_distrib_l in H0; generalize ((proj1 (orb_false_iff (A1 i s && A0 i s) (A2 i s && A0 i s))) H0); intros [A10 A20]; trivial.
Qed.

Lemma sub_disjoint : forall A1 A2 A3, (subcllctn A1 A2) -> (disjoint A2 A3) -> disjoint A1 A3.
Proof.
unfold disjoint; unfold subcllctn; intros.
assert (H' := H i s); assert (H0' := H0 i s).
destruct (A1 i s).
assert (true=true) as refl_true; trivial.
rewrite (H' refl_true)in H0'.
apply andb_false_iff in H0'.
destruct H0'.
apply diff_true_false in H1; contradiction.
rewrite H1; trivial.
apply andb_false_iff; left; trivial.
Qed.

Lemma subhomgen_l : forall A1 A2, (homgen (merge A1 A2)) -> homgen A1.
Proof.
intros; unfold merge in H; unfold homgen in H; unfold homgen; intros; apply H.
apply orb_true_intro; left; trivial.
apply orb_true_intro; left; trivial.
Qed.
Lemma subhomgen_r : forall A1 A2, (homgen (merge A1 A2)) -> homgen A2.
Proof.
intros; unfold merge in H; unfold homgen in H; unfold homgen; intros; apply H.
apply orb_true_intro; right; trivial.
apply orb_true_intro; right; trivial.
Qed.

Lemma minus_invert_l : forall A1 A2 i s, (minus A1 A2)(i)(s)=true -> A1(i)(s)=true.
Proof.
intros; unfold minus in H; rewrite andb_true_iff in H; destruct H; trivial.
Qed.
Lemma minus_invert_r : forall A1 A2 i s, (minus A1 A2)(i)(s)=true -> A2(i)(s)=false.
Proof.
intros; unfold minus in H; rewrite andb_true_iff in H; destruct H; apply negb_true_iff; trivial.
Qed.

Lemma minus_merge : forall A1 A2, (minus (merge A1 A2) A1) = (minus A2 A1).
Proof.
intros; unfold merge; unfold minus; apply cllctn_ext; intros; 
rewrite andb_orb_distrib_l; rewrite andb_negb_r; rewrite orb_false_l; reflexivity.
Qed.

Lemma rctnts_inv : forall C i s, (rctnts C)(i)(s)=true -> exists Rctnt Mdtr Prdct Inhb, (In (cstn Rctnt Mdtr Prdct Inhb) C) /\ (Rctnt(i)(s)=true).
Proof.
intros; induction C.
(* base case: nil *)
simpl in H; unfold nilcllctn in H; discriminate H.
(* step case: cons *)
destruct a; simpl in H; unfold merge in H; rewrite orb_true_iff in H; destruct H.
(** head case **)
exists Rctnt; exists Mdtr; exists Prdct; exists Inhb; split.
simpl; left; reflexivity.
trivial.
(** tail case **)
generalize (IHC H); intros [R0 [M0 [P0 [I0 [in0 true0]]]]]; exists R0; exists M0; exists P0; exists I0; split.
simpl; right; trivial.
trivial.
Qed.
Lemma prdcts_inv : forall C i s, (prdcts C)(i)(s)=true -> exists Rctnt Mdtr Prdct Inhb, (In (cstn Rctnt Mdtr Prdct Inhb) C) /\ (Prdct(i)(s)=true).
Proof.
intros; induction C.
(* base case: nil *)
simpl in H; unfold nilcllctn in H; discriminate H.
(* step case: cons *)
destruct a; simpl in H; unfold merge in H; rewrite orb_true_iff in H; destruct H.
(** head case **)
exists Rctnt; exists Mdtr; exists Prdct; exists Inhb; split.
simpl; left; reflexivity.
trivial.
(** tail case **)
generalize (IHC H); intros [R0 [M0 [P0 [I0 [in0 true0]]]]]; exists R0; exists M0; exists P0; exists I0; split.
simpl; right; trivial.
trivial.
Qed.

Lemma rctnts_synth : forall Rctnt Mdtr Prdct Inhb C i s, In (cstn Rctnt Mdtr Prdct Inhb) C -> Rctnt(i)(s)=true -> (rctnts C)(i)(s)=true.
Proof.
intros; induction C.
(* base case: nil *)
simpl in H; contradiction.
(* step case: cons *)
simpl in H; destruct H.
(** head case **)
rewrite H; simpl; unfold merge; rewrite orb_true_iff; left; trivial.
(** tail case **)
destruct a; simpl; unfold merge; rewrite orb_true_iff; right; exact (IHC H).
Qed.
Lemma mdtrs_synth : forall Rctnt Mdtr Prdct Inhb C i s, In (cstn Rctnt Mdtr Prdct Inhb) C -> Mdtr(i)(s)=true -> (mdtrs C)(i)(s)=true.
Proof.
intros; induction C.
(* base case: nil *)
simpl in H; contradiction.
(* step case: cons *)
simpl in H; destruct H.
(** head case **)
rewrite H; simpl; unfold merge; rewrite orb_true_iff; left; trivial.
(** tail case **)
destruct a; simpl; unfold merge; rewrite orb_true_iff; right; exact (IHC H).
Qed.
Lemma prdcts_synth : forall Rctnt Mdtr Prdct Inhb C i s, In (cstn Rctnt Mdtr Prdct Inhb) C -> Prdct(i)(s)=true -> (prdcts C)(i)(s)=true.
Proof.
intros; induction C.
(* base case: nil *)
simpl in H; contradiction.
(* step case: cons *)
simpl in H; destruct H.
(** head case **)
rewrite H; simpl; unfold merge; rewrite orb_true_iff; left; trivial.
(** tail case **)
destruct a; simpl; unfold merge; rewrite orb_true_iff; right; exact (IHC H).
Qed.
Lemma inhbs_synth : forall Rctnt Mdtr Prdct Inhb C i s, In (cstn Rctnt Mdtr Prdct Inhb) C -> Inhb(i)(s)=true -> (inhbs C)(i)(s)=true.
Proof.
intros; induction C.
(* base case: nil *)
simpl in H; contradiction.
(* step case: cons *)
simpl in H; destruct H.
(** head case **)
rewrite H; simpl; unfold merge; rewrite orb_true_iff; left; trivial.
(** tail case **)
destruct a; simpl; unfold merge; rewrite orb_true_iff; right; exact (IHC H).
Qed.

Lemma use_assumed : forall C A1 A2 C0, (coextS C A1 A2 nilInt C0) -> (forall c, In c C0 -> In c C).
Proof.
intros; induction H.
(* base case: reflCoS *)
unfold In in H0; contradiction.
(* base case: cstCoS *)
unfold In in H0; destruct H0. 
rewrite <- H; trivial.
contradiction.
(* step case: parCoS *)
apply in_app_or in H0; destruct H0. 
exact (IHcoextS1 H0).
exact (IHcoextS2 H0).
(* step case: seqCoS *)
unfold In in H0; contradiction.
Qed.

Lemma use_rctnts : forall C A1 A2 C0, (coextS C A1 A2 nilInt C0) -> (subcllctn (rctnts C0) A1).
Proof.
intros; induction H.
(* base case: reflCoS *)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H.
(* step case: cstCoS *)
simpl; rewrite merge_nil_r; trivial.
(* step case: parCoS *)
rewrite rctnts_split; rewrite <- subcllctn_split; split; trivial.
(* step case: seqCoS *)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H1.
Qed.
Lemma use_mdtrs : forall C A1 A2 C0, (coextS C A1 A2 nilInt C0) -> (subcllctn (mdtrs C0) A1).
Proof.
intros; induction H.
(* base case: reflCoS *)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H.
(* base case: cstCoS *)
simpl; rewrite merge_nil_r; trivial.
(* step case: parCoS *)
rewrite mdtrs_split; rewrite <- subcllctn_split; split; trivial.
(* step case: seqCoS *)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H1.
Qed.
Lemma use_prdcts : forall C A1 A2 C0, (coextS C A1 A2 nilInt C0) -> (subcllctn (prdcts C0) A2).
Proof.
intros; induction H.
(* base case: reflCoS *)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H.
(* step case: cstCoS *)
simpl; rewrite merge_nil_r; unfold subcllctn; unfold merge; intros; apply orb_true_intro; right; trivial.
(* step case: parCoS *)
rewrite prdcts_split; rewrite <- subcllctn_split; split; unfold subcllctn; unfold merge; intros; apply orb_true_intro; right;
[apply orb_true_intro; left; trivial | apply orb_true_intro; right; trivial].
(* step case: seqCoS *)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H1.
Qed.

Lemma disj_inhbs : forall C A1 A2 C0, (coextS C A1 A2 nilInt C0) -> (disjoint (inhbs C0) A1).
Proof.
intros; induction H.
(* base case: reflCoS *)
simpl; unfold nilcllctn; unfold disjoint; simpl; reflexivity.
(* base case: cstCoS *)
simpl; rewrite merge_nil_r; trivial.
(* step case: parCoS *)
rewrite inhbs_split; rewrite <- disjoint_split; split; trivial.
(* step case: seqCoS *)
unfold nilcllctn; unfold disjoint; simpl; trivial.
Qed.

Lemma coext_homgen : forall C A1 A2 t, (coext C A1 A2 t) -> homgen A2.
Proof.
intros; induction H; trivial.
Qed.
Lemma coextS_homgen : forall C A1 A2 t C0, (coextS C A1 A2 t C0) -> homgen A2.
Proof.
intros; induction H; trivial.
Qed.

Lemma one_step_target : forall C A1 A2 t C0, t=nilInt -> (coextS C A1 A2 t C0) -> A2=(merge (minus A1 (rctnts C0)) (prdcts C0)).
Proof.
intros. destruct H0.
(* base case: reflCoS *)
simpl; repeat rewrite merge_nil_r; rewrite minus_nil_r; reflexivity.
(* base case: cstCoS *)
simpl; repeat rewrite merge_nil_r; trivial.
(* step case: parCoS *)
reflexivity.
(* step case: seqCoS *)
discriminate H.
Qed.

Lemma sub_in_rctnts : forall R M P I C, (In (cstn R M P I) C) -> subcllctn R (rctnts C).
Proof.
unfold subcllctn; intros; apply (rctnts_synth R M P I C i s H H0).
Qed.
Lemma sub_in_mdtrs : forall R M P I C, (In (cstn R M P I) C) -> subcllctn M (mdtrs C).
Proof.
unfold subcllctn; intros; apply (mdtrs_synth R M P I C i s H H0).
Qed.
Lemma sub_in_prdcts : forall R M P I C, (In (cstn R M P I) C) -> subcllctn P (prdcts C).
Proof.
unfold subcllctn; intros; apply (prdcts_synth R M P I C i s H H0).
Qed.
Lemma sub_in_inhbs : forall R M P I C, (In (cstn R M P I) C) -> subcllctn I (inhbs C).
Proof.
unfold subcllctn; intros; apply (inhbs_synth R M P I C i s H H0).
Qed.

End Coext_Library.


Section Coext_Logic.

Section Coext_Logic_Simplifications.

Definition singlesorted (A : cllctn) : Prop := forall i1 i2 s1 s2,
                                            A(i1)(s1)=true
                                            -> A(i2)(s2)=true
                                            -> i1=i2.
Definition singleton (A : cllctn) : Prop := exists i s1,
                                            A(i)(s1)=true
                                             /\ (forall s2,
                                                    A(i)(s2)=true
                                                    -> s1=s2).
Definition regular (C : list CSTN) : Prop := forall c, In c C ->
match c with
| cstn Rctnt _ Prdct _ => singleton(Rctnt) /\ singleton(Prdct) /\ singlesorted(merge Rctnt Prdct)
end.

Definition irreflexive (C : list CSTN) : Prop := forall c, (In c C) ->
match c with
| cstn Rctnt _ Prdct _ => forall i s, Rctnt(i)(s)=false \/ Prdct(i)(s)=false
end.

Lemma reg_upd_homgen : forall A C, regular C -> (homgen A) -> (homgen (prdcts C)) -> (subcllctn (rctnts C) A) -> homgen (merge (minus A (rctnts C)) (prdcts C)).
Proof.
intros.
induction C.
(* base case: nil *)
simpl; rewrite minus_nil_r; rewrite merge_nil_r; trivial.
(* step case: cons *)
destruct a; simpl; simpl in H1,H2; unfold merge,homgen,minus; intros; rewrite orb_true_iff in H3,H4; destruct H3,H4.

(* case: reactant/reactant homgen *)
rewrite andb_true_iff in H3,H4; destruct H3,H4; auto.

(* case: reactant/product homgen *)
apply andb_true_iff in H3; apply orb_true_iff in H4; destruct H3; apply negb_true_iff in H5; apply orb_false_iff in H5; destruct H4,H5.
(** Prdct case **)
(*** line up the Rctnt for the CSTN ***)
assert (exists s0, Rctnt i s0 = true).
(**** get basic predicates in play ****)
unfold regular in H; simpl in H; destruct (H (cstn Rctnt Mdtr Prdct Inhb)); [left; trivial | destruct H8]; unfold singleton,singlesorted in H7,H8,H9; 
  do 3 destruct H7; do 3 destruct H8.
(**** the considered CSTN pertains to a single instance ****)
destruct (H9 i x s2 x0).
unfold merge; apply orb_true_iff; right; trivial.
unfold merge; apply orb_true_iff; left; trivial.
(**** which means the Rctnt to the Prdct provides a witness ****)
exists x0; trivial.
(*** lift Rctnt to compartment ***)
destruct H7; assert (A i x = true) by (apply H2; unfold merge; apply orb_true_iff; auto).
(*** contradiction ***)
destruct (H0 i s1 x H3 H8); destruct (eq_true_false_abs _ H7 H5).
(** prdcts case **)
apply IHC.
(**** regular ****)
unfold regular; intros; apply H; unfold In; right; trivial.
(**** homgen ****)
unfold homgen; intros; apply H1; unfold merge; apply orb_true_iff; right; trivial.
(**** subcllctn ****)
unfold subcllctn; intros; apply H2; unfold merge; apply orb_true_iff; right; trivial.
(**** s1 ****)
unfold merge; apply orb_true_iff; left; unfold minus; apply andb_true_iff; split; [|apply negb_true_iff]; trivial.
(**** s2 ****)
unfold merge; apply orb_true_iff; right; trivial.

(* case: product/reactant homgen *)
apply andb_true_iff in H4; apply orb_true_iff in H3; destruct H4; apply negb_true_iff in H5; apply orb_false_iff in H5; destruct H3,H5.
(** Prdct case **)
(*** line up the Rctnt for the CSTN ***)
assert (exists s0, Rctnt i s0 = true).
(**** get basic predicates in play ****)
unfold regular in H; simpl in H; destruct (H (cstn Rctnt Mdtr Prdct Inhb)); [left; trivial | destruct H8]; unfold singleton,singlesorted in H7,H8,H9; 
  do 3 destruct H7; do 3 destruct H8.
(**** the considered CSTN pertains to a single instance ****)
destruct (H9 _ _ s1 x0).
unfold merge; apply orb_true_iff; right; trivial.
unfold merge; apply orb_true_iff; left; trivial.
(**** which means the Rctnt to the Prdct provides a witness ****)
exists x0; trivial.
(*** lift Rctnt to compartment ***)
destruct H7; assert (A i x = true) by (apply H2; unfold merge; apply orb_true_iff; auto).
(*** contradiction ***)
destruct (H0 _ _ _ H4 H8); destruct (eq_true_false_abs _ H7 H5).
(** prdcts case **)
apply IHC.
(**** regular ****)
unfold regular; intros; apply H; unfold In; right; trivial.
(**** homgen ****)
unfold homgen; intros; apply H1; unfold merge; apply orb_true_iff; right; trivial.
(**** subcllctn ****)
unfold subcllctn; intros; apply H2; unfold merge; apply orb_true_iff; right; trivial.
(**** s1 ****)
unfold merge; apply orb_true_iff; right; trivial.
(**** s2 ****)
unfold merge; apply orb_true_iff; left; unfold minus; apply andb_true_iff; split; [|apply negb_true_iff]; trivial.

(* case: product/product homgen *)
auto.
Qed.

Lemma cstn_cmps_MinMax_irr : forall A A1 A2 Cbot Cbot1 Cbot2 Ctop Ctop1 Ctop2,
(* simplification *)
     homgen A
(* bottom-up *)
     -> regular Cbot
     -> irreflexive Cbot1
     -> irreflexive Cbot2
     -> coextS Cbot A A1 nilInt Cbot1
     -> coextS Cbot A A2 nilInt Cbot2
(* top-down *)
     -> regular Ctop
     -> homgen (merge (minus A (rctnts (Ctop1 ++ Ctop2))) (prdcts (Ctop1 ++ Ctop2)))
     -> coextS Ctop A A1 nilInt Ctop1
     -> coextS Ctop A A2 nilInt Ctop2
(* conclusion *)
     -> merge (minus A (rctnts (Cbot1 ++ Cbot2))) (prdcts (Cbot1 ++ Cbot2)) = merge (minus A (rctnts (Ctop1 ++ Ctop2))) (prdcts (Ctop1 ++ Ctop2)).
Proof.
intros A A1 A2 Cbot Cbot1 Cbot2 Ctop Ctop1 Ctop2
   homgenA
   regCbot irbot1 irbot2 cobot1 cobot2
   regCtop homgentop cotop1 cotop2.

(* unify sub-parts *)
generalize (one_step_target _ _ _ _ _ trivInt cobot1); intros EQbot1;
generalize (one_step_target _ _ _ _ _ trivInt cobot2); intros EQbot2;
generalize (one_step_target _ _ _ _ _ trivInt cotop1); intros EQtop1;
generalize (one_step_target _ _ _ _ _ trivInt cotop2); intros EQtop2;
rewrite EQbot1 in EQtop1; rewrite EQbot2 in EQtop2; clear EQbot1 EQbot2.

(* unfold equality specifics *)
generalize EQtop1 EQtop2 homgentop; clear EQtop1 EQtop2 homgentop;
repeat rewrite rctnts_split; repeat rewrite prdcts_split; unfold merge; unfold minus; unfold homgen; simpl;
intros EQ1 EQ2 homgentop.

(* consider arbitrary case *)
apply cllctn_ext; intros.

(* record specialized facts *)
generalize (equal_cllctn EQ1 i s) (equal_cllctn EQ2 i s)  (homgentop i s) (homgenA i s); clear EQ1 EQ2 homgentop; intros EQ1is EQ2is homgentopis homgenAis;
generalize (rctnts_inv Cbot1 i s); intros rbot1is; generalize (rctnts_inv Cbot2 i s); intros rbot2is;
generalize (prdcts_inv Cbot1 i s); intros pbot1is; generalize (prdcts_inv Cbot2 i s); intros pbot2is;
generalize (rctnts_inv Ctop1 i s); intros rtop1is; generalize (rctnts_inv Ctop2 i s); intros rtop2is;
generalize (prdcts_inv Ctop1 i s); intros ptop1is; generalize (prdcts_inv Ctop2 i s); intros ptop2is.

(* term memoization, for contradiction after value <destruct> *)
assert ((cllctnMemz (rctnts Cbot1) i s)=(rctnts Cbot1)(i)(s)) as Mrbot1is by (unfold cllctnMemz; trivial);
assert ((cllctnMemz (prdcts Cbot1) i s)=(prdcts Cbot1)(i)(s)) as Mpbot1is by (unfold cllctnMemz; trivial);
assert ((cllctnMemz (rctnts Cbot2) i s)=(rctnts Cbot2)(i)(s)) as Mrbot2is by (unfold cllctnMemz; trivial);
assert ((cllctnMemz (prdcts Cbot2) i s)=(prdcts Cbot2)(i)(s)) as Mpbot2is by (unfold cllctnMemz; trivial);
assert ((cllctnMemz (prdcts Ctop1) i s)=(prdcts Ctop1)(i)(s)) as Mptop1is by (unfold cllctnMemz; trivial);
assert ((cllctnMemz (prdcts Ctop2) i s)=(prdcts Ctop2)(i)(s)) as Mptop2is by (unfold cllctnMemz; trivial);
assert (true=true) as refl_true by trivial.

(* test all cases, with all but 8 auto-resolved *)
destruct (A(i)(s)), ((rctnts Cbot1)(i)(s)), ((prdcts Cbot1)(i)(s)), ((rctnts Cbot2)(i)(s)), ((prdcts Cbot2)(i)(s)), ((rctnts Ctop1)(i)(s)), 
  ((prdcts Ctop1)(i)(s)), ((rctnts Ctop2)(i)(s)), ((prdcts Ctop2)(i)(s)); trivial.

(** bottom-up uses reflexivity, prevents homgen (merge ...) **)
generalize (rbot1is refl_true), (pbot1is refl_true); intros [rCR [rCM [rCP [rCI [rIn rtrue]]]]] [pCR [pCM [pCP [pCI [pIn ptrue]]]]].
generalize (regCbot _ (use_assumed _ _ _ _ cobot1 (cstn rCR rCM rCP rCI) rIn)); intros [_ [[x [x0 [H1 H2]]] ssrC]].
(*** unify instances ***)
assert (merge rCR rCP i s = true) as iprop1; try (apply orb_true_iff; left; trivial);
assert (merge rCR rCP x x0 = true) as iprop2; try (apply orb_true_iff; right; apply H1);
destruct (ssrC i x s x0 iprop1 iprop2); clear iprop1 iprop2.
(*** unify states ***)
assert (A1 i s = true) as sprop1 by apply (use_prdcts _ _ _ _ cobot1 _ _ Mpbot1is);
assert (A1 i x0 = true) as sprop2 by apply (use_prdcts _ _ _ _ cobot1 _ _ (prdcts_synth _ _ _ _ _ _ _ rIn H1));
destruct ((coextS_homgen _ _ _ _ _ cobot1) _ _ _  sprop1 sprop2); clear sprop1 sprop2.
(*** expose contradiction ***)
destruct (irbot1 _ rIn i s); [rewrite H in rtrue; apply diff_false_true in rtrue | rewrite H in H1; apply diff_false_true in H1]; contradiction.

(** bottom-up uses reflexivity, prevents homgen (merge ...) **)
generalize (rbot2is refl_true), (pbot2is refl_true); intros [rCR [rCM [rCP [rCI [rIn rtrue]]]]] [pCR [pCM [pCP [pCI [pIn ptrue]]]]].
generalize (regCbot _ (use_assumed _ _ _ _ cobot2 (cstn rCR rCM rCP rCI) rIn)); intros [_ [[x [x0 [H1 H2]]] ssrC]].
(*** unify instances ***)
assert (merge rCR rCP i s = true) as iprop1; try (apply orb_true_iff; left; trivial);
assert (merge rCR rCP x x0 = true) as iprop2; try (apply orb_true_iff; right; apply H1);
destruct (ssrC i x s x0 iprop1 iprop2); clear iprop1 iprop2.
(*** unify states ***)
assert (A2 i s = true) as sprop1 by apply (use_prdcts _ _ _ _ cobot2 _ _ Mpbot2is).
assert (A2 i x0 = true) as sprop2 by apply ((use_prdcts _ _ _ _ cobot2) _ _ (prdcts_synth _ _ _ _ _ _ _ rIn H1)).
destruct ((coextS_homgen _ _ _ _ _ cobot2) _ _ _  sprop1 sprop2); clear sprop1 sprop2.
(*** expose contradiction ***)
destruct (irbot2 _ rIn i s); [rewrite H in rtrue; apply diff_false_true in rtrue | rewrite H in H1; apply diff_false_true in H1]; contradiction.

(** given pbot2, regular Cbot2 has as reactant s':stts(i), w/ s'=/=s: contradiction w/homgenA **)
generalize (pbot2is refl_true); intros [R2 [M2 [ P2 [I2 [In2 p2]]]]].
generalize (regCbot _ (use_assumed _ _ _ _ cobot2 _ In2)); intros [[iR2 [s' [r2 _]]] [_ ss2]].
assert ((merge R2 P2)(i)(s)=true) as mi.
unfold merge; rewrite orb_true_iff; right; trivial.
assert ((merge R2 P2)(iR2)(s')=true) as mi'.
unfold merge; rewrite orb_true_iff; left; trivial.
generalize (ss2 _ _ _ _ mi mi'); intros is; destruct is.
generalize (homgenAis _ refl_true ((use_rctnts _ _ _ _ cobot2) _ _ (rctnts_synth _ _ _ _ _ _ _ In2 r2))); intros ss; destruct ss.
unfold cllctnMemz in Mrbot2is.
assert ((rctnts Cbot2)(i)(s)=true) as contra.
apply (rctnts_synth R2 M2 P2 I2); trivial.
rewrite contra in Mrbot2is.
apply diff_true_false in Mrbot2is.
contradiction.

(** given rtop1, regular Ctop1 has as product s':stts(i), w/ s'=/=s: contradiction w/homgentop **)
generalize (rtop1is refl_true); intros [R1 [M1 [ P1 [I1 [In1 p1]]]]].
generalize (regCtop _ (use_assumed _ _ _ _ cotop1 _ In1)); intros [F1 [[iP1 [s' [p1' _]]] ss1]].
assert ((merge R1 P1)(i)(s)=true) as mi.
unfold merge; rewrite orb_true_iff; left; trivial.
assert ((merge R1 P1)(iP1)(s')=true) as mi'.
unfold merge; rewrite orb_true_iff; right; trivial.
generalize (ss1 _ _ _ _ mi mi'); intros is; destruct is.
assert ((prdcts Ctop1)(i)(s')=true) as contra.
apply (prdcts_synth R1 M1 P1 I1); trivial.
assert (A i s' && negb (rctnts Ctop1 i s' || rctnts Ctop2 i s') || (prdcts Ctop1 i s' || prdcts Ctop2 i s') = true) as cond.
apply orb_true_iff; right; apply orb_true_iff; left; trivial.
generalize (homgentopis _ refl_true cond); intros ss; destruct ss.
unfold cllctnMemz in Mptop1is.
rewrite contra in Mptop1is.
apply diff_true_false in Mptop1is.
contradiction.

(** given rtop1, regular Ctop1 has as product s':stts(i), w/ s'=/=s: contradiction w/homgentop **)
generalize (rtop1is refl_true); intros [R1 [M1 [ P1 [I1 [In1 p1]]]]].
generalize (regCtop _ (use_assumed _ _ _ _ cotop1 _ In1)); intros [F1 [[iP1 [s' [p1' _]]] ss1]].
assert ((merge R1 P1)(i)(s)=true) as mi.
unfold merge; rewrite orb_true_iff; left; trivial.
assert ((merge R1 P1)(iP1)(s')=true) as mi'.
unfold merge; rewrite orb_true_iff; right; trivial.
generalize (ss1 _ _ _ _ mi mi'); intros is; destruct is.
assert ((prdcts Ctop1)(i)(s')=true) as contra.
apply (prdcts_synth R1 M1 P1 I1); trivial.
assert (A i s' && negb (rctnts Ctop1 i s' || rctnts Ctop2 i s') || (prdcts Ctop1 i s' || prdcts Ctop2 i s') = true) as cond.
apply orb_true_iff; right; apply orb_true_iff; left; trivial.
generalize (homgentopis _ refl_true cond); intros ss; destruct ss.
unfold cllctnMemz in Mptop1is.
rewrite contra in Mptop1is.
apply diff_true_false in Mptop1is.
contradiction.

(** given pbot1, regular Cbot1 has as reactant s':stts(i), w/ s'=/=s: contradiction w/homgenA **)
generalize (pbot1is refl_true); intros [R1 [M1 [ P1 [I1 [In1 p1]]]]].
generalize (regCbot _ (use_assumed _ _ _ _ cobot1 _ In1)); intros [[iR1 [s' [r1 _]]] [_ ss1]].
assert ((merge R1 P1)(i)(s)=true) as mi.
unfold merge; rewrite orb_true_iff; right; trivial.
assert ((merge R1 P1)(iR1)(s')=true) as mi'. 
unfold merge; rewrite orb_true_iff; left; trivial.
generalize (ss1 _ _ _ _ mi mi'); intros is; destruct is.
generalize (homgenAis _ refl_true ((use_rctnts _ _ _ _ cobot1) _ _ (rctnts_synth _ _ _ _ _ _ _ In1 r1))); intros ss; destruct ss.
unfold cllctnMemz in Mrbot1is.
assert ((rctnts Cbot1)(i)(s)=true) as contra.
apply (rctnts_synth R1 M1 P1 I1); trivial.
rewrite contra in Mrbot1is.
apply diff_true_false in Mrbot1is.
contradiction.

(** given rtop2, regular Ctop2 has as product s':stts(i), w/ s'=/=s: contradiction w/homgentop **)
generalize (rtop2is refl_true); intros [R2 [M2 [ P2 [I2 [In2 p2]]]]].
generalize (regCtop _ (use_assumed _ _ _ _ cotop2 _ In2)); intros [F2 [[iP2 [s' [p2' _]]] ss2]].
assert ((merge R2 P2)(i)(s)=true) as mi.
unfold merge; rewrite orb_true_iff; left; trivial.
assert ((merge R2 P2)(iP2)(s')=true) as mi'.
unfold merge; rewrite orb_true_iff; right; trivial.
generalize (ss2 _ _ _ _ mi mi'); intros is; destruct is.
assert ((prdcts Ctop2)(i)(s')=true) as contra.
apply (prdcts_synth R2 M2 P2 I2); trivial.
assert (A i s' && negb (rctnts Ctop1 i s' || rctnts Ctop2 i s') || (prdcts Ctop1 i s' || prdcts Ctop2 i s') = true) as cond.
apply orb_true_iff; right; apply orb_true_iff; right; trivial.
generalize (homgentopis _ refl_true cond); intros ss; destruct ss.
unfold cllctnMemz in Mptop2is.
rewrite contra in Mptop2is.
apply diff_true_false in Mptop2is.
contradiction.

(** given rtop2, regular Ctop2 has as product s':stts(i), w/ s'=/=s: contradiction w/homgentop **)
generalize (rtop2is refl_true); intros [R2 [M2 [ P2 [I2 [In2 p2]]]]].
generalize (regCtop _ (use_assumed _ _ _ _ cotop2 _ In2)); intros [F2 [[iP2 [s' [p2' _]]] ss2]].
assert ((merge R2 P2)(i)(s)=true) as mi.
unfold merge; rewrite orb_true_iff; left; trivial.
assert ((merge R2 P2)(iP2)(s')=true) as mi'.
unfold merge; rewrite orb_true_iff; right; trivial.
generalize (ss2 _ _ _ _ mi mi'); intros is; destruct is.
assert ((prdcts Ctop2)(i)(s')=true) as contra.
apply (prdcts_synth R2 M2 P2 I2); trivial.
assert (A i s' && negb (rctnts Ctop1 i s' || rctnts Ctop2 i s') || (prdcts Ctop1 i s' || prdcts Ctop2 i s') = true) as cond.
apply orb_true_iff; right; apply orb_true_iff; right; trivial.
generalize (homgentopis _ refl_true cond); intros ss; destruct ss.
unfold cllctnMemz in Mptop2is.
rewrite contra in Mptop2is.
apply diff_true_false in Mptop2is.
contradiction.
Qed.

Lemma dereflexive : forall C A1 A2 t C0,
                                     homgen A1
                                     -> regular C
                                     -> coextS C A1 A2 t C0
                                     -> {C0':_ & (coextS C A1 A2 t C0') & (irreflexive C0')}.
Proof.
intros C A1 A2 t C0 homgen1 rC co; induction co.

(* base case: reflCoS *)
exists nil.
apply reflCoS; trivial.
unfold irreflexive, In; intros; contradiction.

(* base case: cstCoS *)
destruct (cllctn_decEQ Rctnt Prdct).
(** Rctnt = Prdct **)
exists nil.
(*** coextS resolved by cut formula ***)
cut (A = (merge (minus A Rctnt) Prdct)).
intros EQ; rewrite <- EQ; apply reflCoS; trivial.
(*** cut formula ***)
rewrite <- e; unfold merge, minus; unfold subcllctn in s; apply cllctn_ext; intros; generalize (s i0 s1); destruct (A i0 s1), (Rctnt i0 s1); 
try (intros; assert (true=true) as refl_true by trivial; generalize (diff_false_true (H refl_true)); intros; contradiction); trivial.
(*** irreflexive ***)
unfold irreflexive; intros; contradiction.
(** Rctnt <> Prdct **)
exists ((cstn Rctnt Mdtr Prdct Inhb)::nil).
(*** coextS ***)
apply cstCoS; trivial.
(*** irreflexive ***)
unfold irreflexive; intros; destruct H.
(**** process case ****)
rewrite <- H; clear H; intros iArb sArb.
assert ((cllctnMemz Rctnt iArb sArb)=Rctnt(iArb)(sArb)) as memzR by (unfold cllctnMemz; trivial).
assert ((cllctnMemz Prdct iArb sArb)=Prdct(iArb)(sArb)) as memzP by (unfold cllctnMemz; trivial).
destruct (Rctnt(iArb)(sArb)), (Prdct(iArb)(sArb)).
(***** reflexive *****)
destruct n; apply cllctn_ext; intros iArb2 sArb2; destruct (rC _ i), H0.
assert ((cllctnMemz Rctnt iArb2 sArb2)=Rctnt(iArb2)(sArb2)) as memzR2 by (unfold cllctnMemz; trivial);
assert ((cllctnMemz Prdct iArb2 sArb2)=Prdct(iArb2)(sArb2)) as memzP2 by (unfold cllctnMemz; trivial);
destruct (Rctnt(iArb2)(sArb2)), (Prdct(iArb2)(sArb2)).
(****** true=true ******)
reflexivity.
(****** true=false ******)
destruct H, H, H.
assert ((merge Rctnt Prdct)(iArb)(sArb)=true) as memzM by (apply orb_true_iff; left; trivial).
assert ((merge Rctnt Prdct)(iArb2)(sArb2)=true) as memzM1 by (apply orb_true_iff; left; trivial).
assert ((merge Rctnt Prdct)(x)(x0)=true) as memzC by (apply orb_true_iff; left; trivial).
destruct (H1 _ _ _ _ memzM memzC); destruct (H1 _ _ _ _ memzM1 memzC); clear memzM memzM1 memzC.
destruct (H2 _ memzR); destruct (H2 _ memzR2).
rewrite memzP in memzP2; apply diff_true_false in memzP2; contradiction.
(****** false=true ******)
destruct H0, H0, H0.
assert ((merge Rctnt Prdct)(iArb)(sArb)=true) as memzM by (apply orb_true_iff; left; trivial).
assert ((merge Rctnt Prdct)(iArb2)(sArb2)=true) as memzM1 by (apply orb_true_iff; right; trivial).
assert ((merge Rctnt Prdct)(x)(x0)=true) as memzC by (apply orb_true_iff; right; trivial).
destruct (H1 _ _ _ _ memzM memzC); destruct (H1 _ _ _ _ memzM1 memzC); clear memzM memzM1 memzC.
destruct (H2 _ memzP); destruct (H2 _ memzP2).
rewrite memzR in memzR2; apply diff_true_false in memzR2; contradiction.
(****** false=false ******)
reflexivity.
(***** not reflexive *****)
right; reflexivity.
left; reflexivity.
left; reflexivity.
(**** nil case ****)
contradiction.

(* step case: parCoS *)
generalize (IHco1 homgen1 rC) (IHco2 homgen1 rC); clear IHco1 IHco2; intros [IH1a IH1b] [IH2a IH2b]; exists (IH1a++IH2a).
(** coextS **)
assert (merge (minus A (rctnts (IH1a ++ IH2a))) (prdcts (IH1a ++ IH2a)) = merge (minus A (rctnts (C1 ++ C2))) (prdcts (C1 ++ C2))) as EQ
    by (apply cstn_cmps_MinMax_irr with (Ctop:=C)(Cbot:=C)(A1:=A1)(A2:=A2); trivial).
rewrite <- EQ; apply (parCoS C A A1 A2); trivial; rewrite EQ; exact h.
(** irreflexivity **)
unfold irreflexive; unfold irreflexive in *; intros; apply in_app_or in H; destruct H; [exact (i _ H) | exact (i0 _ H)].

(* step case: seqCoS *)
exists nil.
destruct (IHco1 homgen1 rC); destruct (IHco2 (coextS_homgen _ _ _ _ _ co1) rC); exact (seqCoS _ _ _ _ _ _ _ _ c c0).
unfold irreflexive; intros; contradiction.
Qed.

End Coext_Logic_Simplifications.


Section Coext_Logic_Equivalence.

Proposition staged_coext : forall C A1 A2 t, (homgen A1) -> {C0:_ & (coextS C A1 A2 t C0)} -> coext C A1 A2 t.
Proof.
intros C A1 A2 t homgen1 [C0 coS].
induction coS.

(* base case: reflCoS *)
assert ((merge (minus A (rctnts nil)) (prdcts nil)) = A) as EQ by (simpl; rewrite merge_nil_r; rewrite minus_nil_r; reflexivity).

rewrite <- EQ at 2.
apply (intCo nil C A).

(** In case **)
simpl; intros; contradiction. 

(** subRctnts case **)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H.

(** subMdtrs case **)
simpl; unfold nilcllctn; unfold subcllctn; intros; discriminate H.

(** disjInhbs case **)
simpl; unfold nilcllctn; unfold disjoint; intros; apply andb_false_l.

(** coinhb case **)
unfold coinhbFree; trivial.

(** homgen case **)
simpl; unfold nilcllctn; unfold minus; unfold merge; simpl; unfold homgen; intros;
rewrite orb_false_r in H; rewrite orb_false_r in H0; rewrite andb_true_r in H; rewrite andb_true_r in H0;
apply homgen1; trivial.

(* base case: cstCoS *)
assert (rctnts ((cstn Rctnt Mdtr Prdct Inhb)::nil) = Rctnt) as rEQ by (simpl; rewrite merge_nil_r; reflexivity).
assert (prdcts ((cstn Rctnt Mdtr Prdct Inhb)::nil) = Prdct) as pEQ by (simpl; rewrite merge_nil_r; reflexivity).

rewrite <- rEQ; rewrite <- pEQ; apply (intCo ((cstn Rctnt Mdtr Prdct Inhb)::nil)).

(** In case **)
intros; unfold In in H; destruct H; [rewrite <- H; trivial | contradiction].

(** subrctnts case **)
simpl; rewrite merge_nil_r; trivial.

(** submdtrs case **)
simpl; rewrite merge_nil_r; trivial.

(** disjinhbs case **)
simpl; rewrite merge_nil_r; trivial.

(** coinhb case **)
unfold coinhbFree; trivial.

(** homgen case **)
simpl; repeat rewrite merge_nil_r; trivial.

(* step case: parCoS *)
apply (intCo (C1++C2) C A).

(** In case **)
intros; apply in_app_or in H; destruct H; [ apply (use_assumed C A A1 C1 coS1); trivial | apply (use_assumed C A A2 C2 coS2); trivial].

(** subrctnts case **)
rewrite rctnts_split; rewrite <- subcllctn_split; split; [apply (use_rctnts C A A1); trivial | apply (use_rctnts C A A2); trivial].

(** submdtrs case **)
rewrite mdtrs_split; rewrite <- subcllctn_split; split; [apply (use_mdtrs C A A1); trivial | apply (use_mdtrs C A A2); trivial].

(** disjinhbs case **)
rewrite inhbs_split; rewrite <- disjoint_split; split; [apply (disj_inhbs C A A1); trivial | apply (disj_inhbs C A A2); trivial].

(** homgen case **)
trivial.

(** coinhb case **)
trivial.

(* step case: seqCoS *)
apply seqCo; [apply IHcoS1; trivial | apply IHcoS2; apply (coext_homgen C A1 A2 t1); apply IHcoS1; trivial].
Qed.


Lemma coextS_staging : forall C A C0, 
                                           homgen A
                                           -> regular C
                                           -> (forall c : CSTN, In c C0 -> In c C)
                                           -> subcllctn (rctnts C0) A
                                           -> subcllctn (mdtrs C0) A
                                           -> disjoint (inhbs C0) A
                                           -> coinhbFree C0
                                           -> homgen (merge (minus A (rctnts C0)) (prdcts C0))
                                           -> coextS C A (merge (minus A (rctnts C0)) (prdcts C0)) nilInt C0.
Proof.
intros C A C0 homgenA regC inC subR subM disjI ciFree homgenM; induction C0.

(** length 0 **)
simpl; rewrite merge_nil_r; rewrite minus_nil_r; apply reflCoS; trivial.

(** length >0 **)
destruct a; rewrite rctnts_decons; rewrite prdcts_decons.
simpl in subR; rewrite <- subcllctn_split in subR.
simpl in subM; rewrite <- subcllctn_split in subM.
simpl in disjI; rewrite <- disjoint_split in disjI.
apply (parCoS C A (merge (minus A Rctnt) Prdct) (merge (minus A (rctnts C0)) (prdcts C0)) ((cstn Rctnt Mdtr Prdct Inhb)::nil) C0).

(*** homgen case ***)
simpl in homgenA; trivial.

(*** coinhb case ***)
trivial.

(*** head case ***)
simpl; repeat rewrite merge_nil_r; apply cstCoS.

(**** In case ****)
apply inC; simpl; left; reflexivity.

(**** subRctnt case ****)
exact (proj1 subR).

(**** subMdtr case ****)
exact (proj1 subM).

(**** disjInhb case ****)
exact (proj1 disjI).

(**** homgen case ****)
assert (prdcts ((cstn Rctnt Mdtr Prdct Inhb)::nil) = Prdct) by (simpl; apply merge_nil_r).
assert (rctnts ((cstn Rctnt Mdtr Prdct Inhb)::nil) = Rctnt) by (simpl; apply merge_nil_r).
rewrite <- H0; rewrite <- H. 
apply (reg_upd_homgen A ((cstn Rctnt Mdtr Prdct Inhb)::nil)).
unfold regular; intros; destruct H1.
rewrite <- H1; apply (regC (cstn Rctnt Mdtr Prdct Inhb)); apply inC; simpl; left; reflexivity.
destruct H1; trivial.
trivial.
simpl; rewrite merge_nil_r; simpl in homgenA; apply (subhomgen_l _ (prdcts C0)); apply (subhomgen_r (minus A (merge Rctnt (rctnts C0)))); trivial.

(**** subcllctn case ****)
simpl; rewrite merge_nil_r; apply (proj1 subR).

(*** tail case ***)
apply IHC0.

(**** In case ****)
intros; apply inC; simpl; right; trivial.

(**** subrctnts case ****)
exact (proj2 subR).

(**** submdtrs case ****)
exact (proj2 subM).

(**** disjoint case ****)
exact (proj2 disjI).

(**** coinhb case ****)
trivial.

(**** homgen case ****)
apply reg_upd_homgen.
unfold regular; intros; apply regC; apply inC; simpl; right; trivial; unfold In.
trivial.
simpl in homgenA; apply (subhomgen_r Prdct); apply (subhomgen_r (minus A (merge Rctnt (rctnts C0)))); trivial.

(**** subcllctn case ****)
apply (proj2 subR).
Qed.

Lemma coext_staged : forall C A1 A2 t, 
                                        homgen A1
                                        -> regular C
                                        -> forall d : (coext C A1 A2 t),
                                              coextS C A1 A2 t (coCSTN d).
Proof.
intros C A1 A2 t homgen1 regC co.
induction co.

(* step case: intCo *)
apply coextS_staging; trivial.

(* step case: seqCo *)
generalize (IHco1 homgen1 regC); intros coIH1.
generalize (IHco2 (coext_homgen C A1 A2 t1 co1) regC); intros coIH2.
apply (seqCoS C A1 A2 A3 t1 (coCSTN co1) t2 (coCSTN co2)); trivial.
Qed.


Lemma staged_cnsqnc_unit : forall Ca Cc,
                                                   (forall Rctnt Mdtr Prdct Inhb X : cllctn, homgen X -> cnsqnc_unitS Rctnt Mdtr Prdct Inhb Ca Cc X)
                                                   -> (forall Rctnt Mdtr Prdct Inhb X : cllctn, homgen X -> cnsqnc_unit Rctnt Mdtr Prdct Inhb Ca Cc X).
Proof.
unfold cnsqnc_unitS; unfold cnsqnc_unit; intros Ca Cc U Rctnt Mdtr Prdct Inhb X homgenX inCa subR subP disjI homgenM;
generalize (U Rctnt Mdtr Prdct Inhb X homgenX inCa subR subP disjI homgenM); intros [C0 coSc].
apply staged_coext.
exact homgenX.
exists C0; exact coSc.
Qed.

Lemma cnsqnc_unit_staged : forall Ca Cc,
                                                   regular Cc
                                                   -> (forall Rctnt Mdtr Prdct Inhb X : cllctn, homgen X -> cnsqnc_unit Rctnt Mdtr Prdct Inhb Ca Cc X)
                                                   -> (forall Rctnt Mdtr Prdct Inhb X : cllctn, homgen X -> cnsqnc_unitS Rctnt Mdtr Prdct Inhb Ca Cc X).
Proof.
unfold cnsqnc_unitS; intros Ca Cc regCc U Rctnt Mdtr Prdct Inhb X homgenX inCa subR subM disjI homgenM.
generalize (U Rctnt Mdtr Prdct Inhb X homgenX inCa subR subM disjI homgenM); intros coCc.
exists (coCSTN coCc).
exact (coext_staged Cc X (merge (minus X Rctnt) Prdct) nilInt homgenX regCc coCc).
Qed.

End Coext_Logic_Equivalence.


Section Coext_Logic_ConsequenceS.

Lemma coextS_unit : forall Rctnt Mdtr Prdct Inhb C A, cnsqnc_unitS Rctnt Mdtr Prdct Inhb C C A.
Proof.
unfold cnsqnc_unitS; intros; exists ((cstn Rctnt Mdtr Prdct Inhb)::nil); apply cstCoS; trivial.
Qed.

Lemma coextS_recmps_simpl : forall Ca Cc A1 A2 t C0, (* simplifications> *)
                                     homgen A1
                                     -> regular Ca
                                     -> regular Cc (* <simplifications *)
                                     -> (forall Rctnt Mdtr Prdct Inhb X, homgen X -> cnsqnc_unitS Rctnt Mdtr Prdct Inhb Ca Cc X)
                                     -> coextS Ca A1 A2 t C0
                                     -> {C0':_ & (coextS Cc A1 A2 t C0')}.
Proof.
intros Ca Cc A1 A2 t C0 homgen1 regCa regCc U coS1; induction coS1.

(* base case: reflCoS *)
exists nil; apply reflCoS; trivial.

(* base case: cstCoS *)
unfold cnsqnc_unitS in U; generalize (U Rctnt Mdtr Prdct Inhb A homgen1 i s s0 d h);
intros [C0 coS]; exists C0; simpl; repeat rewrite merge_nil_r; trivial.

(* step case: parCoS *)
generalize (IHcoS1_1 homgen1 regCa U) (IHcoS1_2 homgen1 regCa U); clear IHcoS1_1 IHcoS1_2; intros [IH1a IH1b] [IH2a IH2b].
generalize (dereflexive _ _ _ _ _ homgen1 regCc IH1b),  (dereflexive _ _ _ _ _ homgen1 regCc IH2b); clear IH1a IH1b IH2a IH2b; intros [IH1a IH1b IH1c] [IH2a IH2b IH2c].
exists (IH1a++IH2a).
(** coextS **)
assert (merge (minus A (rctnts (IH1a ++ IH2a))) (prdcts (IH1a ++ IH2a)) = merge (minus A (rctnts (C1 ++ C2))) (prdcts (C1 ++ C2))) as EQ
    by (apply cstn_cmps_MinMax_irr with (Ctop:=C)(Cbot:=Cc)(A1:=A1)(A2:=A2); trivial).
rewrite <- EQ; apply (parCoS Cc A A1 A2); trivial; rewrite EQ; exact h.

(* step case: seqCoS *)
generalize (IHcoS1_1 homgen1 regCa U) (IHcoS1_2 (coextS_homgen _ _ _ _ _ coS1_1) regCa U); intros [IH1a IH1b] [IH2a IH2b]; exists nil.
(** coextS **)
exact (seqCoS Cc A1 A2 A3 t1 IH1a t2 IH2a IH1b IH2b).
Qed.

End Coext_Logic_ConsequenceS.


Section Coext_Logic_Consequence.

Proposition coext_unit : forall Rctnt Mdtr Prdct Inhb C A, cnsqnc_unit Rctnt Mdtr Prdct Inhb C C A.
Proof.
unfold cnsqnc_unit; intros. 
assert ((rctnts ((cstn Rctnt Mdtr Prdct Inhb)::nil))=Rctnt) as rR.
simpl; apply merge_nil_r.
assert ((mdtrs ((cstn Rctnt Mdtr Prdct Inhb)::nil))=Mdtr) as mM.
simpl; apply merge_nil_r.
assert ((prdcts ((cstn Rctnt Mdtr Prdct Inhb)::nil))=Prdct) as pP.
simpl; apply merge_nil_r.
assert ((inhbs ((cstn Rctnt Mdtr Prdct Inhb)::nil))=Inhb) as iI.
simpl; apply merge_nil_r.
rewrite <- rR; rewrite <- pP.
apply (intCo ((cstn Rctnt Mdtr Prdct Inhb)::nil) C A); repeat rewrite rR; repeat rewrite mM; repeat rewrite pP; repeat rewrite iI; trivial.
intros; destruct H4; [rewrite <- H4; trivial | unfold In in H4; contradiction].
unfold coinhbFree; trivial.
Qed.

Proposition coext_recmps_simpl: forall Ca Cc A1 A2 t, (* simplifications> *)
                                     homgen A1
                                     -> regular Ca
                                     -> regular Cc (* <simplifications+v *)
                                     -> (forall Rctnt Mdtr Prdct Inhb X, homgen X -> cnsqnc_unit Rctnt Mdtr Prdct Inhb Ca Cc X)
                                     -> coext Ca A1 A2 t
                                     -> coext Cc A1 A2 t.
Proof.
intros Ca Cc A1 A2 t homgen1 regCa regCc U coa; apply staged_coext; trivial.
generalize (coext_staged Ca A1 A2 t homgen1 regCa coa); intros coSa.
generalize (cnsqnc_unit_staged Ca Cc regCc U); intros US.
exact (coextS_recmps_simpl Ca Cc A1 A2 t (coCSTN coa) homgen1 regCa regCc US coSa).
Qed.

End Coext_Logic_Consequence.


Section Coext_Logic_CutS.

Lemma coextS_genericity : forall C A1 A2 t C0,
                                                t=nilInt
                                                -> regular C
                                                -> coextS C A1 A2 t C0
                                                -> (forall X,
                                                        homgen X
                                                        -> homgen (merge (minus X (rctnts C0)) (prdcts C0))
                                                        -> subcllctn (rctnts C0) X
                                                        -> subcllctn (mdtrs C0) X
                                                        -> disjoint (inhbs C0) X
                                                        -> coextS C X (merge (minus X (rctnts C0)) (prdcts C0)) nilInt C0).
Proof.
intros.
induction H1.
(* base case: reflCoS *)
simpl; rewrite minus_nil_r; rewrite merge_nil_r; apply reflCoS; trivial.
(* base case: cstCoS *)
simpl; simpl in H3; simpl in H4; simpl in H5; simpl in H6; 
repeat rewrite merge_nil_r; repeat rewrite merge_nil_r in H3; repeat rewrite merge_nil_r in H4; repeat rewrite merge_nil_r in H5; repeat rewrite merge_nil_r in H6;
apply cstCoS; trivial.
(* step case: parCoS *)
rewrite rctnts_split in H4; rewrite <- subcllctn_split in H4; destruct H4;
rewrite mdtrs_split in H5; rewrite <- subcllctn_split in H5; destruct H5;
rewrite inhbs_split in H6; rewrite <- disjoint_split in H6; destruct H6.
apply (parCoS C X (merge (minus X (rctnts C1)) (prdcts C1)) (merge (minus X (rctnts C2)) (prdcts C2)) C1 C2); trivial.
apply IHcoextS1; trivial.
(** homgen merge C1 **)
apply reg_upd_homgen; trivial.
(*** regular C1 ***)
unfold regular; intros c1 inC1; exact (H0 c1 (use_assumed C A A1 C1 H1_ c1 inC1)).
(*** homgen prdcts C1 ***)
rewrite prdcts_split in h; exact (subhomgen_l _ _ (subhomgen_r _ _ h)).
apply IHcoextS2; trivial.
(** homgen merge C1 **)
apply reg_upd_homgen; trivial.
(*** regular C1 ***)
unfold regular; intros c2 inC2; exact (H0 c2 (use_assumed C A A2 C2 H1_0 c2 inC2)).
(*** homgen prdcts C1 ***)
rewrite prdcts_split in h; exact (subhomgen_r _ _ (subhomgen_r _ _ h)).
(* step case: seqCoS *)
discriminate H.
Qed.

Lemma coextS_cut_simpl : forall C A1 A2 t C0 C0',
                          let c0 := cstn (rctnts C0) (mdtrs C0) (prdcts C0) (inhbs C0) in (* shorthand *)(* simplifications> *)
                               homgen A1
                                -> regular (c0::C) (* <simplifications *)
                                -> coextS C A1 (merge (minus A1 (rctnts C0)) (prdcts C0)) nilInt C0
                                -> coextS (c0::C) A1 A2 t C0'
                                -> {C0'':_ & (coextS C A1 A2 t C0'')}.
Proof.
intros.
assert (regular C) as regC by (unfold regular; intros; apply H0; unfold In; right; trivial).

apply (coextS_recmps_simpl (c0::C) C A1 A2 t C0'); trivial.
(* cnsqnc_unitS *)
unfold cnsqnc_unitS; intros R0 M0 P0 I0 X homgenX inCplus subR subM disjI homgenM.
destruct (CSTN_decEQ c0 (cstn R0 M0 P0 I0)).
(** = **)
injection e; intros II PP MM RR; destruct II, PP, MM, RR; exists C0.
apply (coextS_genericity _ _ _ _ _ trivInt regC H1 X); trivial.
(** <> **)
apply (coextS_unit R0 M0 P0 I0 C X); trivial.
destruct inCplus; [destruct (n H3) | trivial].
Qed.

End Coext_Logic_CutS.


Section Coext_Logic_Cut.

Theorem coext_cut_simpl : forall C A1 A2 A0 t,
                          forall d0 : (coext C A1 A0 nilInt), (* shorthands> *)
                              let C0 := coCSTN d0 in
                              let c0 := cstn (rctnts C0) (mdtrs C0) (prdcts C0) (inhbs C0) in (* <shorthands *)(* simplifications> *)
                                   homgen A1
                                    -> regular (c0::C) (* <simplifications *)
                                    -> coext (c0::C) A1 A2 t
                                    -> coext C A1 A2 t.
Proof.
intros.
apply staged_coext; trivial.

assert (regular C) as regC.
unfold regular; intros. apply (H0 c); unfold In; right; trivial.

generalize (coext_staged _ _ _ _ H regC d0); intros cosC0; rewrite (one_step_target _ _ _ _ _ trivInt cosC0) in cosC0 at 1.
generalize (coext_staged _ _ _ _ H H0 H1); intros cosC0'.
exact (coextS_cut_simpl _ _ _ _ _ _ H H0 cosC0 cosC0').
Qed.

End Coext_Logic_Cut.

End Coext_Logic.


Section Coext_Constructive.

Definition environment := forall i : insts, stts(i) -> Prop.
Definition cProp (c : cllctn)(env : environment) := forall i s, c i s=true -> env i s.
Definition noninhb (C : list CSTN) := forall c, In c C -> (match c with cstn _ _ _ Inhb => forall i s, Inhb i s = false end).
Fixpoint InInt(X : cllctn) (i : Intermediates) {struct i} : Prop :=
match i with
| nilInt => False
| seqInt t1 A t2 => (A=X) \/ (InInt X t1) \/ (InInt X t2)
end.

Lemma sub_cProp : forall A1 A2 env, subcllctn A1 A2 -> cProp A2 env -> cProp A1 env.
Proof.
unfold cProp; unfold subcllctn; intros; exact (H0 _ _ (H _ _ H1)).
Qed.
Lemma merge_cProp : forall A1 A2 env, cProp (merge A1 A2) env <-> (cProp A1 env) /\ (cProp A2 env).
Proof.
unfold cProp; unfold merge; intuition; rewrite orb_true_iff in H; destruct H; [exact (H0 _ _ H) | exact (H1 _ _ H)].
Qed.

Lemma intCo_CoqProp (env : environment) : forall C A1 A2,
                                 coext C A1 A2 nilInt
                                 -> (forall R M P I,
                                         In (cstn R M P I) C
                                         -> (subcllctn R A1) -> (subcllctn M A1) -> (disjoint I A1)
                                         -> (cProp P env))
                                 -> (cProp A1 env)
                                 -> (cProp A2 env).
Proof.
intros C A1 A2 coe axs cp1.
inversion coe.

(** preliminaries: line up all of C0 w/starting point A **)
assert (forall R M P I : cllctn, In (cstn R M P I) C0 -> (cProp P env)) as cs.
intros; apply (axs R M P I (H _ H8)).
(*** rctnts part ***)
unfold subcllctn; intros; exact (H0 i s (sub_in_rctnts R M P I _ H8 i s H9)).
(*** mdtrs part ***)
unfold subcllctn; intros; exact (H1 i s (sub_in_mdtrs R M P I _ H8 i s H9)).
(*** inhbtrs part ***)
exact (sub_disjoint I (inhbs C0) A1 (sub_in_inhbs R M P I C0 H8) H2).

(** interference: substantiate target intuitionistically **)
rewrite merge_cProp; split.
(*** unchanged part [context+mdtrs]: (minus A1 (rctnts C0)), implicitly(!) carried over from source ***)
apply (sub_cProp (minus A1 (rctnts C0)) A1); trivial; unfold minus; unfold subcllctn; intros; destruct (A1 i s); trivial.
(*** added part: (prdcts C0), through process-by-process consideration ***)
unfold cProp; intros; generalize (prdcts_inv _ _ _ H8); intros [R0 [M0 [P0 [I0 [in0 true0]]]]];
exact (cs _ _ _ _ in0 _ _ true0).
Qed.

Theorem coext_CoqProp (env : environment) : forall C A1 A2 t,
                                 coext C A1 A2 t
                                 -> (forall X R M P I,
                                         (X=A1 \/ InInt X t)
                                         -> In (cstn R M P I) C
                                         -> (subcllctn R X) -> (subcllctn M X) -> (disjoint I X)
                                         -> (cProp P env))
                                 -> (cProp A1 env)
                                 -> (cProp A2 env).
Proof.
intros C A1 A2 t coe axs cp1.
induction coe.
(* base case: intCo *)
apply intCo_CoqProp with (C:=C)(A1:=A); trivial.
apply intCo; trivial.
intros; apply (axs A R M P I); intuition.
(* step case: seqCo *)
(** right branch **)
apply IHcoe2; trivial.
intros; apply (axs X R M P I); trivial; destruct H.
(*** X = A2 ***)
destruct H; right; unfold InInt; left; trivial.
(*** InInt X t2 ***)
right; unfold InInt; right; right; trivial.
(** left branch **)
apply IHcoe1; trivial; intros; apply (axs X R M P I); trivial; destruct H.
(*** X = A ***)
left; trivial.
(*** InInt X t1 ***)
right; unfold InInt; right; left; trivial.
Qed.

End Coext_Constructive.


Section Coext_Consistent.

Definition Trojan : environment := fun (i:insts) (s:stts(i)) => False.

Variable i_arb : insts.               (* Provided <insts> *)
Variable s_arb : stts(i_arb).      (* and one/more <stts(_)> are non-empty ...*)

(* ... nothing and everything are different, and we can't go from the 1st to the 2nd. *)
Theorem coext_nontrivial : exists C A1 A2, not (exists t, inhabited (coext C A1 A2 t)).
Proof.
exists nil, nilcllctn, allcllctn; unfold not; intros; induction H, H.

(* prep: given <coext nil A1 A2 t>, <nil> and <nilcllctn> allow anything through the gates, incl. our Trojan horse *)
assert (forall (i : insts) (s : stts i), Trojan i s) as horse.
intros; apply (coext_CoqProp Trojan _ _ _ _ H).
(** process axioms **)
unfold In; intros; contradiction.
(** start-point prop **)
unfold cProp, nilcllctn; intros; discriminate H0.
(** end-point prop **)
trivial.

(* action: <False> exiting our Trojan horse *)
exact (horse i_arb s_arb).
Qed.

Proposition coext_nonempty : exists C A1 A2, (exists t, inhabited (coext C A1 A2 t)).
Proof.
exists nil; exists nilcllctn; exists nilcllctn; exists nilInt; apply inhabits; apply (intCo nil); simpl.
trivial.
unfold subcllctn; trivial.
unfold subcllctn; trivial.
unfold disjoint; trivial.
unfold coinhbFree; trivial.
unfold homgen; unfold minus; unfold merge; intros; unfold nilcllctn in H; simpl in H; discriminate H.
Qed.

End Coext_Consistent.

End Coext.


==> anc/lambdaAGS3-RI.mig <==
/*=============================*/
/* modality       =  default ; */
/*=============================*/

Instantiation     =  coherent ;                               //[12:7]
Regulation        =  intrinsic ;                              //[Ptashne:NatChemBio7]
Causation         =  pushpull ;                               //[Ptashne:NatChemBio7]
Termination       =  endpoint ;                               //[Ptashne:NatChemBio7]

Solution          =  fixed ;                                  //[8:-16][94:12]


/*==================================*/
/* categories     =  $abstraction ; */
/*==================================*/

categories        =  $dnaCI, $genomeI, $proteinC ;            //[95:2][11:1][12:-8]


/*==================================================*/
/* $level/schema  .  $level/states [| modalities] ; */
/*==================================================*/

/*regulatory factors: E. coli*/
   $dnaCI / DNA   .  [ {ss} ds ] ;                            //[95:2]   + intrinsic
$proteinC / RNAP  .  {tr}        ;                            //[15:11]

/*regulated components: E. coli*/
$proteinC / RecA  .  [ "" {*} ]  ;                            //[24:5]   + intrinsic


/*regulatory factors: lambda*/
$proteinC / CII   .  [ _ {h} ]   ;                            //[56:-1a] + intrinsic

/*regulated components: lambda*/
 $genomeI / cI    .  $proteinC / [ 0 {l} {m} {h} ] ;          //[12:-8]  + intrinsic+induced
 $genomeI / cro   .  $proteinC / [ 0 {l} {h} ] ;              //[12:-8]  + intrinsic


/*==========================================*/
/* @macro<>       =  transposed interface ; */
/*==========================================*/

@OR1_CI_int<>     =  CI.l ;                                   //[86:F4.18:1]
@OR2_CI_int<>     =  CI.h ;                                   //[86:F4.18:1]
@OR3_CI_int<>     =  CI.h ;                                   //[86:F4.18:1]

@OR1_Cro_int<>    =  Cro.h ;                                  //[25:F1.23:1]
@OR2_Cro_int<>    =  Cro.h ;                                  //[25:F1.23:1]
@OR3_Cro_int<>    =  Cro.l ;                                  //[25:F1.23:1]

@ORE_CII_int<>    =  CII.h ;                                  //[55:6][56:-1a]

@UV_irr_int<>     =  DNA.ss ;                                 //[60:-7]
@SOS_int<>        =  RecA.* ;                                 //[60:-7]


/*=====================================================*/
/* @macro         =  regulatory binding [precedence] ; */
/*=====================================================*/

/*CI cooperative binding*/
@OLR123_CI        =  (+) @OR3_CI_int  ;                       //[112:9]
@OLR12_CI         =  (+) @OR1_CI_int  excl  @OLR123_CI-- ;    //[86:F4.18][110:-4]%subsumed

@OLR12?_CI_rng<>  =  @OLR123_CI--     : @OLR12_CI-- ;         //%abbreviation


/*OR1*/
@OR1_CI           =  @OR1_CI_int      excl  @OLR12?_CI_rng ;  //%intrinsic%subsumed
@OR1_Cro          =  @OR1_Cro_int     |--   @OLR12?_CI_rng ;  //%intrinsic[17:6]

/*OR2*/
@OR2_CI           =  @OR2_CI_int      excl  @OLR12?_CI_rng ;  //%intrinsic%subsumed
@OR2_Cro          =  @OR2_Cro_int     |--   @OLR12?_CI_rng ;  //%intrinsic[17:6]

/*OR3*/
@OR3_CI           =  @OR3_CI_int      excl  @OLR123_CI-- ;    //%intrinsic%subsumed
@OR3_Cro          =  @OR3_Cro_int     |--   @OLR123_CI-- ;    //%intrinsic[17:6]

/*"ORE"*/
@ORE_CII          =  @ORE_CII_int ;                           //%intrinsic

/*cytosol*/
@UV_irr           =  @UV_irr_int ;                            //%intrinsic
@SOS              =  @SOS_int ;                               //%intrinsic


/*=======================*/
/* @macro = regulation ; */
/*-----------------------*/
/* +-  | level / subject
       | influence_expr
      [| modalities] ;   */
/*=======================*/

/*cytosol*/
+ !         |  $proteinC / RecA  |  @UV_irr ;                 //[24:1]

-           |  $proteinC / CI    |  ^@SOS   |  ceaseless  ;   //[132:7]


/*genome: cI*/

@PRE_tr  =  RNAP.tr //[136:21][6:-9a]
          & ^@ORE_CII--                                       //[136:21]
             |-- @OLR12?_CI_rng  ! {|incdntl(CI)<mdtr,sink>}  //[55:-2][24:-8]
               ;

@PRM_tr  =  RNAP.tr                                           //[14:6][6:-9a]
          & ^(@OLR12_CI-- : @OR2_CI--)                        //[19:6]
             |-- @OR3_Cro                                     //[44:9]
               : @OR3_Cro     +- !                            //[44:9]
               : @OR3_CI                                      //[44:9]
               : @OR3_CI      +- !                            //[44:9]
               : @OLR123_CI   -- ! {|incdntl(CI)<mdtr,sink>}  //[44:9][113:F5.5][24:-8]
               ;

+>@SOS< !   |  $proteinC / cI    |  @PRE_tr                   //[60:-7][132:7][56:1]
                                    : @PRM_tr ;               //[15:13]


/*genome: cro, w/simultaneous+independent binding*/

@OR1and2_Cro<@OR1_Cro,@OR2_Cro>  =  max&(@OR1_Cro,@OR2_Cro) ; //[93:F4.24:1]
@OR1xor2_Cro<> = min:(@OR1_Cro,@OR2_Cro) excl @OR1and2_Cro-- ;//[93:F4.24:1]

@OR1and2_CI<@OR1_CI,@OR2_CI>     =  max&(@OR1_CI,@OR2_CI) ;   //([93:F4.24:1])
@OR1xor2_CI<>  = min:(@OR1_CI,@OR2_CI) excl @OR1and2_CI-- ;   //([93:F4.24:1])

@PR_tr   =  RNAP.tr                                           //[14:6][6:-9a]
          /*& no recruiter*/                                  //[15:-4]
             |-- @OR1xor2_Cro                                 //[94:1][93:F4.24:1]
               : @OR1xor2_Cro +- !                            //[94:1][93:F4.24:1]
               : @OR1and2_Cro -- !                            //[94:1][93:F4.24:1]
               : @OR1xor2_CI                                  //[94:1]([93:F4.24:1])
               : @OR1xor2_CI  +- !                            //[94:1]([93:F4.24:1])
               : @OR1and2_CI  -- !                            //[94:1]([93:F4.24:1])
               : @OLR12?_CI_rng  ! {|incdntl(CI)<mdtr,sink>}  //[111:F5.3:1][24:-8]
               ;

+ !         |  $proteinC / cro   |  @PR_tr  ;                 //[15:13]


/*=====================*/
/* seed | modalities ; */
/*=====================*/

"Cro.h"                       | expire(1,1) ;                 //[52:5/Late lytic]


"CI.0, Cro.0"  entry(inject)  | vanishOK<out>,                //[12:7]
                                mix(CI,Cro)<out,srce>,        //[12:7]
                                incidental<out,mdtr,srce> ;   //[12:7]


/*===========*/
/*--- end ---*/
/*===========*/


==> anc/lambdaAGS3-cert.txt <==
============================================================
============================================================
===
=== lambda[AGS3]_RI
===
============================================================
============================================================

************************************************************
*** CEq arguments as they apply to [lambda[AGS3]_RI]
************************************************************
haltArg=0
haltRead=0
haltLex=0
haltSymb=0
haltMdlt=0
haltStrong=0
haltInhib=0
haltLinear=0
haltElem=0
haltVacuo=0
haltStch=0
haltDgrm=0
haltEq=0
haltSys=0
haltPhys=0
noEqMin=0
noEqAdH=1
noEqMax=0
noEqInt=1
noEqtgI=0
noEqtgA=0
dgrmCasc=1
dgrmSyncNode=0
dgrmSyncEq=0
dgrmSyncNoMax=0
dgrmCstnSS=0
certArg=1
certRead=1
certLex=0
certSymb=1
certMdlt=1
certStrong=1
certInhib=1
certLinear=1
certElem=1
certVacuo=1
certStch=1
certDgrm=1
certEq=1
certSys=1
certPhys=1

************************************************************
*** _symbol-parsed_ MIG specification [lambda[AGS3]_RI]
************************************************************
Instantiation=coherent ;
Regulation=intrinsic ;
Causation=pushpull ;
Termination=endpoint ;
Solution=fixed ;
DNA . 1/ss ds |  ;
RNAP . 3/tr |  ;
RecA . 3/ * |  ;
CII . 3/_ h |  ;
cI . 3/0 l m h |  ;
cro . 3/0 l h |  ;
!{|}+ | RecA. RecA.* | DNA.ss@<UV_irr> |  ;
- | CI.0 CI.l CI.m CI.h | ^RecA.*@<SOS> | ceaseless ;
!{|}+>SOS< | CI.0 CI.l CI.m CI.h | (RNAP.tr@<PRE_tr>&^CII.h@<ORE_CII,PRE_tr> |-- ((CI.m@<OLR123_CI,PRE_tr> : CI.h@<OLR123_CI,PRE_tr>) : CI.l@<OLR12_CI,PRE_tr>)!{|incdntl ( CI ) < mdtr sink >}) : (RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr> |-- (Cro.l@<OR3_Cro,PRM_tr> |-- CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : CI.h@<OLR123_CI,OR3_Cro,PRM_tr>) : (Cro.h@<OR3_Cro,PRM_tr> |-- (CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : CI.h@<OLR123_CI,OR3_Cro,PRM_tr>))!{|} : (CI.m@<OLR123_CI,PRM_tr> : CI.h@<OLR123_CI,PRM_tr>)!{|incdntl ( CI ) < mdtr sink >}) |  ;
!{|}+ | Cro.0 Cro.l Cro.h | RNAP.tr@<PR_tr> |-- (Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> |-- ((CI.m@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> : CI.h@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>) : CI.l@<OLR12_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>))!{|} : ((CI.m@<OLR123_CI,PR_tr> : CI.h@<OLR123_CI,PR_tr>) : CI.l@<OLR12_CI,PR_tr>)!{|incdntl ( CI ) < mdtr sink >} |  ;
" Cro . h " | expire ( 1 1 ) ;
" CI . 0 Cro . 0 " entry ( inject ) | vanishOK < out > mix ( CI Cro ) < out srce > incidental < out mdtr srce > ;

//null-and-void macro declarations
//	[OR1_CI, OR2_CI, OR3_CI, OR1xor2_Cro, OR1and2_CI, OR1xor2_CI]


************************************************************
*** _modality-parsed_ influences [lambda[AGS3]_RI]
************************************************************

!{|<SEE LATER>}+ | RecA. RecA.* | DNA.ss@<UV_irr> |  ;
- | CI.0 CI.l CI.m CI.h | ^RecA.*@<SOS> | 
	endpoint:
		( all=[cslss] ; ; )  ;
!{|<SEE LATER>}+>SOS< | CI.0 CI.l CI.m CI.h | (RNAP.tr@<PRE_tr>&^CII.h@<ORE_CII,PRE_tr> |-- ((CI.m@<OLR123_CI,PRE_tr> : CI.h@<OLR123_CI,PRE_tr>) : CI.l@<OLR12_CI,PRE_tr>)!{|<SEE LATER>}) : (RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr> |-- (Cro.l@<OR3_Cro,PRM_tr> |-- CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : CI.h@<OLR123_CI,OR3_Cro,PRM_tr>) : (Cro.h@<OR3_Cro,PRM_tr> |-- (CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : CI.h@<OLR123_CI,OR3_Cro,PRM_tr>))!{|<SEE LATER>} : (CI.m@<OLR123_CI,PRM_tr> : CI.h@<OLR123_CI,PRM_tr>)!{|<SEE LATER>}) |  ;
!{|<SEE LATER>}+ | Cro.0 Cro.l Cro.h | RNAP.tr@<PR_tr> |-- (Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> |-- ((CI.m@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> : CI.h@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>) : CI.l@<OLR12_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>))!{|<SEE LATER>} : ((CI.m@<OLR123_CI,PR_tr> : CI.h@<OLR123_CI,PR_tr>) : CI.l@<OLR12_CI,PR_tr>)!{|<SEE LATER>} |  ;

************************************************************
*** _! free_ influences [lambda[AGS3]_RI]
************************************************************

+ | RecA. RecA.* | DNA.ss@<UV_irr> |  ;
- | RecA. RecA.* | -DNA.ss@<> |  ;
- | CI.0 CI.l CI.m CI.h | ^RecA.*@<SOS> | 
	endpoint:
		( all=[cslss] ; ; )  ;
+>SOS< | CI.0 CI.l CI.m CI.h | (RNAP.tr@<PRE_tr>&^CII.h@<ORE_CII,PRE_tr> |-- CI.m@<OLR123_CI,PRE_tr> : CI.h@<OLR123_CI,PRE_tr> : CI.l@<OLR12_CI,PRE_tr>) : (RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr> |-- (Cro.l@<OR3_Cro,PRM_tr> |-- CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : CI.h@<OLR123_CI,OR3_Cro,PRM_tr>) : (Cro.h@<OR3_Cro,PRM_tr> |-- CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : CI.h@<OLR123_CI,OR3_Cro,PRM_tr>) : CI.m@<OLR123_CI,PRM_tr> : CI.h@<OLR123_CI,PRM_tr>) |  ;
- | CI.0 CI.l CI.m CI.h | ((^CI.m@<OLR123_CI,PRE_tr> : ^CI.h@<OLR123_CI,PRE_tr>) : ^CI.l@<OLR12_CI,PRE_tr>)&(^Cro.h@<OR3_Cro,PRM_tr> |-- (^CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : ^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>)) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | ((^CI.m@<OLR123_CI,PRE_tr> : ^CI.h@<OLR123_CI,PRE_tr>) : ^CI.l@<OLR12_CI,PRE_tr>)&(^CI.m@<OLR123_CI,PRM_tr> : ^CI.h@<OLR123_CI,PRM_tr>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | ((^CI.m@<OLR123_CI,PRE_tr> : ^CI.h@<OLR123_CI,PRE_tr>) : ^CI.l@<OLR12_CI,PRE_tr>)&(-RNAP.tr@<> : ~CI.l@<>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | (-RNAP.tr@<> : ~CII.h@<>)&(^Cro.h@<OR3_Cro,PRM_tr> |-- (^CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : ^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>)) |  ;
- | CI.0 CI.l CI.m CI.h | (-RNAP.tr@<> : ~CII.h@<>)&(^CI.m@<OLR123_CI,PRM_tr> : ^CI.h@<OLR123_CI,PRM_tr>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | (-RNAP.tr@<> : ~CII.h@<>)&(-RNAP.tr@<> : ~CI.l@<>) |  ;
+ | Cro.0 Cro.l Cro.h | RNAP.tr@<PR_tr> |-- (Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> |-- CI.m@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> : CI.h@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> : CI.l@<OLR12_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>) : CI.m@<OLR123_CI,PR_tr> : CI.h@<OLR123_CI,PR_tr> : CI.l@<OLR12_CI,PR_tr> |  ;
- | Cro.0 Cro.l Cro.h | (^Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> |-- ((^CI.m@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> : ^CI.h@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>) : ^CI.l@<OLR12_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>)) |  ;
- | Cro.0 Cro.l Cro.h | ((^CI.m@<OLR123_CI,PR_tr> : ^CI.h@<OLR123_CI,PR_tr>) : ^CI.l@<OLR12_CI,PR_tr>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | Cro.0 Cro.l Cro.h | -RNAP.tr@<> |  ;

************************************************************
*** _|-- free_ influences [lambda[AGS3]_RI]
************************************************************

+ | RecA. RecA.* | DNA.ss@<UV_irr> |  ;
- | RecA. RecA.* | -DNA.ss@<> |  ;
- | CI.0 CI.l CI.m CI.h | ^RecA.*@<SOS> | 
	endpoint:
		( all=[cslss] ; ; )  ;
+>SOS< | CI.0 CI.l CI.m CI.h | RNAP.tr@<PRE_tr>&^CII.h@<ORE_CII,PRE_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI>&-CI.l@<OLR12_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&(-Cro.l@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> : (^CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : ^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>))&(-Cro.h@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> : (^CI.m@<OLR123_CI,OR3_Cro,PRM_tr> : ^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>))&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> |  ;
- | CI.0 CI.l CI.m CI.h | ((^CI.m@<OLR123_CI,PRE_tr> : ^CI.h@<OLR123_CI,PRE_tr>) : ^CI.l@<OLR12_CI,PRE_tr>)&^Cro.h@<OR3_Cro,PRM_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | ((^CI.m@<OLR123_CI,PRE_tr> : ^CI.h@<OLR123_CI,PRE_tr>) : ^CI.l@<OLR12_CI,PRE_tr>)&(^CI.m@<OLR123_CI,PRM_tr> : ^CI.h@<OLR123_CI,PRM_tr>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | ((^CI.m@<OLR123_CI,PRE_tr> : ^CI.h@<OLR123_CI,PRE_tr>) : ^CI.l@<OLR12_CI,PRE_tr>)&(-RNAP.tr@<> : ~CI.l@<>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | (-RNAP.tr@<> : ~CII.h@<>)&^Cro.h@<OR3_Cro,PRM_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> |  ;
- | CI.0 CI.l CI.m CI.h | (-RNAP.tr@<> : ~CII.h@<>)&(^CI.m@<OLR123_CI,PRM_tr> : ^CI.h@<OLR123_CI,PRM_tr>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | (-RNAP.tr@<> : ~CII.h@<>)&(-RNAP.tr@<> : ~CI.l@<>) |  ;
+ | Cro.0 Cro.l Cro.h | RNAP.tr@<PR_tr>&(-Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&~CI.l@<OLR12_CI> : ((^CI.m@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr> : ^CI.h@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>) : ^CI.l@<OLR12_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>))&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI>&-CI.l@<OLR12_CI> |  ;
- | Cro.0 Cro.l Cro.h | ^Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&~CI.l@<OLR12_CI> |  ;
- | Cro.0 Cro.l Cro.h | ((^CI.m@<OLR123_CI,PR_tr> : ^CI.h@<OLR123_CI,PR_tr>) : ^CI.l@<OLR12_CI,PR_tr>) | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | Cro.0 Cro.l Cro.h | -RNAP.tr@<> |  ;

************************************************************
*** _linear_ influences [lambda[AGS3]_RI]
************************************************************

+ | RecA. RecA.* | DNA.ss@<UV_irr> |  ;
- | RecA. RecA.* | -DNA.ss@<> |  ;
- | CI.0 CI.l CI.m CI.h | ^RecA.*@<SOS> | 
	endpoint:
		( all=[cslss] ; ; )  ;
+>SOS< | CI.0 CI.l CI.m CI.h | RNAP.tr@<PRE_tr>&^CII.h@<ORE_CII,PRE_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI>&-CI.l@<OLR12_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&-Cro.l@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&-Cro.h@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&-Cro.l@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&^CI.m@<OLR123_CI,OR3_Cro,PRM_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&-Cro.l@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&^CI.m@<OLR123_CI,OR3_Cro,PRM_tr>&-Cro.h@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&^CI.m@<OLR123_CI,OR3_Cro,PRM_tr>&^CI.m@<OLR123_CI,OR3_Cro,PRM_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&^CI.m@<OLR123_CI,OR3_Cro,PRM_tr>&^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>&-Cro.h@<OR3_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>&^CI.m@<OLR123_CI,OR3_Cro,PRM_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> : RNAP.tr@<PRM_tr>&^CI.l@<OLR12_CI,PRM_tr>&^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>&^CI.h@<OLR123_CI,OR3_Cro,PRM_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI> |  ;
- | CI.0 CI.l CI.m CI.h | ^CI.m@<OLR123_CI,PRE_tr>&^Cro.h@<OR3_Cro,PRM_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> : ^CI.h@<OLR123_CI,PRE_tr>&^Cro.h@<OR3_Cro,PRM_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> : ^CI.l@<OLR12_CI,PRE_tr>&^Cro.h@<OR3_Cro,PRM_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | ^CI.m@<OLR123_CI,PRE_tr>&^CI.m@<OLR123_CI,PRM_tr> : ^CI.m@<OLR123_CI,PRE_tr>&^CI.h@<OLR123_CI,PRM_tr> : ^CI.h@<OLR123_CI,PRE_tr>&^CI.m@<OLR123_CI,PRM_tr> : ^CI.h@<OLR123_CI,PRE_tr>&^CI.h@<OLR123_CI,PRM_tr> : ^CI.l@<OLR12_CI,PRE_tr>&^CI.m@<OLR123_CI,PRM_tr> : ^CI.l@<OLR12_CI,PRE_tr>&^CI.h@<OLR123_CI,PRM_tr> | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | ^CI.m@<OLR123_CI,PRE_tr>&-RNAP.tr@<> : ^CI.m@<OLR123_CI,PRE_tr>&~CI.l@<> : ^CI.h@<OLR123_CI,PRE_tr>&-RNAP.tr@<> : ^CI.h@<OLR123_CI,PRE_tr>&~CI.l@<> : ^CI.l@<OLR12_CI,PRE_tr>&-RNAP.tr@<> : ^CI.l@<OLR12_CI,PRE_tr>&~CI.l@<> | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | -RNAP.tr@<>&^Cro.h@<OR3_Cro,PRM_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> : ~CII.h@<>&^Cro.h@<OR3_Cro,PRM_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI> |  ;
- | CI.0 CI.l CI.m CI.h | -RNAP.tr@<>&^CI.m@<OLR123_CI,PRM_tr> : -RNAP.tr@<>&^CI.h@<OLR123_CI,PRM_tr> : ~CII.h@<>&^CI.m@<OLR123_CI,PRM_tr> : ~CII.h@<>&^CI.h@<OLR123_CI,PRM_tr> | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | CI.0 CI.l CI.m CI.h | -RNAP.tr@<>&-RNAP.tr@<> : -RNAP.tr@<>&~CI.l@<> : ~CII.h@<>&-RNAP.tr@<> : ~CII.h@<>&~CI.l@<> |  ;
+ | Cro.0 Cro.l Cro.h | RNAP.tr@<PR_tr>&-Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&~CI.l@<OLR12_CI>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI>&-CI.l@<OLR12_CI> : RNAP.tr@<PR_tr>&^CI.m@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI>&-CI.l@<OLR12_CI> : RNAP.tr@<PR_tr>&^CI.h@<OLR123_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI>&-CI.l@<OLR12_CI> : RNAP.tr@<PR_tr>&^CI.l@<OLR12_CI,OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>&-CI.m@<OLR123_CI>&-CI.h@<OLR123_CI>&-CI.l@<OLR12_CI> |  ;
- | Cro.0 Cro.l Cro.h | ^Cro.h@<OR1_Cro,OR1_Cro,OR2_Cro,PR_tr>&~CI.m@<OLR123_CI>&~CI.h@<OLR123_CI>&~CI.l@<OLR12_CI> |  ;
- | Cro.0 Cro.l Cro.h | ^CI.m@<OLR123_CI,PR_tr> : ^CI.h@<OLR123_CI,PR_tr> : ^CI.l@<OLR12_CI,PR_tr> | 
	regulation:
		@mdtr,direct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,direct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,rction,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; )
		@mdtr,indrct,slvent,sink: ( ; {CI.h=[incdntl], CI.m=[incdntl], CI.0=[incdntl], CI.l=[incdntl]} ; ) ;
- | Cro.0 Cro.l Cro.h | -RNAP.tr@<> |  ;

------------------------------------------------------------
--- schemas _used_ in influences [lambda[AGS3]_RI]
------------------------------------------------------------

varying:    DNA CII RecA Cro CI 
fixed:      RNAP 


************************************************************
*** _elementary_ influences w/causations [lambda[AGS3]_RI] 
************************************************************

------------------------------------------------------------
--- uniform: 47
------------------------------------------------------------

1.1:
+  |  RecA. RecA.*  |  DNA.ss  |  ;
	active domains:
		[UV_irr]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull]
	mediation (per solution):
		@direct: {DNA.ss=[expct, expct]}
	regulation (per causation):
		@mdtr,direct,rction,srce: {DNA.ss=[intrnsc]}
		@mdtr,direct,rction,sink: {DNA.ss=[intrnsc]}
		@mdtr,direct,slvent,srce: {DNA.ss=[intrnsc]}
		@mdtr,direct,slvent,sink: {DNA.ss=[intrnsc]}
	composition (per causation):
		@rction,srce: {DNA=[chrnt]}  
		@rction,sink: {DNA=[chrnt]}  
		@slvent,srce: {DNA=[chrnt]}  
		@slvent,sink: {DNA=[chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: RecA.  --DNA.ss->  RecA.*


-----

1a1:
-  |  RecA. RecA.*  |   |-- DNA.ss  |  ;
	active domains:
		[]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull]
	regulation (per causation):
		@inhb,direct,rction,srce: {DNA.ss=[intrnsc]}
		@inhb,direct,rction,sink: {DNA.ss=[intrnsc]}
		@inhb,direct,slvent,srce: {DNA.ss=[intrnsc]}
		@inhb,direct,slvent,sink: {DNA.ss=[intrnsc]}
	composition (per causation):
		@rction,srce: {DNA=[chrnt]}  
		@rction,sink: {DNA=[chrnt]}  
		@slvent,srce: {DNA=[chrnt]}  
		@slvent,sink: {DNA=[chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: RecA.*  ---DNA.ss->  RecA.


-----

2.1:
-  |  CI.0 CI.l CI.m CI.h  |  ^RecA.*  |  ;
	active domains:
		[SOS]
	coinhibition domains:
		[]
	endpoint (per influence):
		cslss
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {RecA.*=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {RecA.*=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {RecA.*=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {RecA.*=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {RecA.*=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {RecA=[chrnt, chrnt, chrnt]}  
		@rction,sink: {RecA=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {RecA=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {RecA=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: CI.h  --^RecA.*->  CI.m
	2: CI.m  --^RecA.*->  CI.l
	3: CI.l  --^RecA.*->  CI.0
	4: CI.0  --^RecA.*->  CI.0


-----

3.1:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CII.h&RNAP.tr |-- CI.m:CI.h:CI.l  |  ;
	active domains:
		[PRE_tr, ORE_CII]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CII.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: CI.0  --^CII.h&RNAP.tr&-CI.m&-CI.h&-CI.l->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.2:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.l&RNAP.tr |-- Cro.h:Cro.l:CI.m:CI.h:^CI.m:^CI.h  |  ;
	active domains:
		[OLR12_CI, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	2: CI.l  --^CI.l&RNAP.tr&-Cro.h&-Cro.l&-CI.m&-CI.h&~CI.m&~CI.h->  CI.m
* inchr'd/seedable causations:
	1: CI.0  --^CI.l&RNAP.tr&-Cro.h&-Cro.l&-CI.m&-CI.h&~CI.m&~CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	1


-----

3.3:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.l&RNAP.tr |-- Cro.l:CI.m:CI.h:^CI.m:^CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.m&^CI.l&RNAP.tr&-Cro.l&-CI.m&-CI.h&~CI.m&~CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.4:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.h&^CI.l&RNAP.tr |-- Cro.l:CI.m:CI.h:^CI.m:^CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {Cro.l=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.h&^CI.l&RNAP.tr&-Cro.l&-CI.m&-CI.h&~CI.m&~CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.5:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.l&RNAP.tr |-- Cro.h:CI.m:CI.h:^CI.m:^CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.m&^CI.l&RNAP.tr&-Cro.h&-CI.m&-CI.h&~CI.m&~CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.6:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.l&RNAP.tr |-- CI.m:CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.m&^CI.l&RNAP.tr&-CI.m&-CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.7:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.h&^CI.l&RNAP.tr |-- CI.m:CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.h=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.m&^CI.h&^CI.l&RNAP.tr&-CI.m&-CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.8:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.h&^CI.l&RNAP.tr |-- Cro.h:CI.m:CI.h:^CI.m:^CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.h&^CI.l&RNAP.tr&-Cro.h&-CI.m&-CI.h&~CI.m&~CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.9:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.h&^CI.l&RNAP.tr |-- CI.m:CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.h=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.m&^CI.h&^CI.l&RNAP.tr&-CI.m&-CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3.10:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.h&^CI.l&RNAP.tr |-- CI.m:CI.h  |  ;
	active domains:
		[OLR12_CI, OLR123_CI, OR3_Cro, PRM_tr]
	coinhibition domains:
		[SOS]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: CI.0  --^CI.h&^CI.l&RNAP.tr&-CI.m&-CI.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3a1:
-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h&^CI.m |-- ^CI.m:^CI.h  |  ;
	active domains:
		[OLR123_CI, OR3_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {Cro.h=[expct, expct, expct, expct], CI.m=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.m=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3a2:
-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h&^CI.h |-- ^CI.m:^CI.h  |  ;
	active domains:
		[OLR123_CI, OR3_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {Cro.h=[expct, expct, expct, expct], CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.h=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3a3:
-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h&^CI.l |-- ^CI.m:^CI.h  |  ;
	active domains:
		[OLR12_CI, OR3_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {Cro.h=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.l=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc], CI.l=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	3: CI.l  --^Cro.h&^CI.l&~CI.m&~CI.h->  CI.0
* non-incld'd/non-seedable causation count:
	2


-----

3b1:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	2: CI.m  --^CI.m->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3b2:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.h  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl], CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl], CI.h=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3b3:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.h  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl], CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl], CI.h=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3b4:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: CI.h  --^CI.h->  CI.m
* non-incld'd/non-seedable causation count:
	2


-----

3b5:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m&^CI.l  |  ;
	active domains:
		[OLR12_CI, OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl], CI.l=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl], CI.l=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3b6:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h&^CI.l  |  ;
	active domains:
		[OLR12_CI, OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct], CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[incdntl, incdntl, incdntl], CI.l=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[incdntl, incdntl, incdntl], CI.l=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3c1:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m |-- RNAP.tr  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3c2:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m |-- ^CI.l  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	2: CI.m  --^CI.m&~CI.l->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3c3:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h |-- RNAP.tr  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3c4:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h |-- ^CI.l  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: CI.h  --^CI.h&~CI.l->  CI.m
* non-incld'd/non-seedable causation count:
	2


-----

3c5:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.l |-- RNAP.tr  |  ;
	active domains:
		[OLR12_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.l=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.l=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3c6:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.l |-- ^CI.l  |  ;
	active domains:
		[OLR12_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.l=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.l=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.l=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3d1:
-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h |-- ^CI.m:^CI.h:RNAP.tr  |  ;
	active domains:
		[OR3_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {Cro.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3d2:
-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h |-- ^CII.h:^CI.m:^CI.h  |  ;
	active domains:
		[OR3_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {Cro.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {Cro.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CII.h=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CII.h=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc], CII.h=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc, intrnsc], CII.h=[intrnsc, intrnsc, intrnsc], CI.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CII=[chrnt, chrnt, chrnt], Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CII=[chrnt, chrnt, chrnt], Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CII=[chrnt, chrnt, chrnt], Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CII=[chrnt, chrnt, chrnt], Cro=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	3: CI.l  --^Cro.h&~CII.h&~CI.m&~CI.h->  CI.0
* non-incld'd/non-seedable causation count:
	2


-----

3e1:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m |-- RNAP.tr  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3e2:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h |-- RNAP.tr  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[incdntl, incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3e3:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m |-- ^CII.h  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	2: CI.m  --^CI.m&~CII.h->  CI.l
* non-incld'd/non-seedable causation count:
	2


-----

3e4:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h |-- ^CII.h  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[incdntl, incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[incdntl, incdntl, incdntl]}
		@inhb,indrct,rction,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: CI.h  --^CI.h&~CII.h->  CI.m
* non-incld'd/non-seedable causation count:
	2


-----

3f1:
-  |  CI.0 CI.l CI.m CI.h  |   |-- RNAP.tr  |  ;
	active domains:
		[]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3f2:
-  |  CI.0 CI.l CI.m CI.h  |   |-- ^CI.l:RNAP.tr  |  ;
	active domains:
		[]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	regulation (per causation):
		@inhb,indrct,rction,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.l=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3f3:
-  |  CI.0 CI.l CI.m CI.h  |   |-- ^CII.h:RNAP.tr  |  ;
	active domains:
		[]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	regulation (per causation):
		@inhb,indrct,rction,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CII.h=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CII.h=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CII=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CII=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CII=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CII=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	3


-----

3f4:
-  |  CI.0 CI.l CI.m CI.h  |   |-- ^CII.h:^CI.l  |  ;
	active domains:
		[]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull, pushpull]
	regulation (per causation):
		@inhb,indrct,rction,srce: {CII.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CII.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CII.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CII.h=[intrnsc, intrnsc, intrnsc], CI.l=[intrnsc, intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@rction,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,srce: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
		@slvent,sink: {CII=[chrnt, chrnt, chrnt], CI=[chrnt, chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: CI.h  --~CII.h&~CI.l->  CI.m
	2: CI.m  --~CII.h&~CI.l->  CI.l
* non-incld'd/non-seedable causation count:
	1


-----

4.1:
+  |  Cro.0 Cro.l Cro.h  |  RNAP.tr |-- Cro.h:CI.m:CI.h:CI.l:^CI.m:^CI.h:^CI.l  |  ;
	active domains:
		[PR_tr]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	regulation (per causation):
		@inhb,direct,rction,srce: {Cro.h=[intrnsc, intrnsc], CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {Cro.h=[intrnsc, intrnsc], CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {Cro.h=[intrnsc, intrnsc], CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {Cro.h=[intrnsc, intrnsc], CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: Cro.0  --RNAP.tr&-Cro.h&-CI.m&-CI.h&-CI.l&~CI.m&~CI.h&~CI.l->  Cro.l
	2: Cro.l  --RNAP.tr&-Cro.h&-CI.m&-CI.h&-CI.l&~CI.m&~CI.h&~CI.l->  Cro.h


-----

4.2:
+  |  Cro.0 Cro.l Cro.h  |  ^CI.m&RNAP.tr |-- CI.m:CI.h:CI.l  |  ;
	active domains:
		[PR_tr, OLR123_CI, OR2_Cro, OR1_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: Cro.0  --^CI.m&RNAP.tr&-CI.m&-CI.h&-CI.l->  Cro.l
* non-incld'd/non-seedable causation count:
	1


-----

4.3:
+  |  Cro.0 Cro.l Cro.h  |  ^CI.h&RNAP.tr |-- CI.m:CI.h:CI.l  |  ;
	active domains:
		[PR_tr, OLR123_CI, OR2_Cro, OR1_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: Cro.0  --^CI.h&RNAP.tr&-CI.m&-CI.h&-CI.l->  Cro.l
* non-incld'd/non-seedable causation count:
	1


-----

4.4:
+  |  Cro.0 Cro.l Cro.h  |  ^CI.l&RNAP.tr |-- CI.m:CI.h:CI.l  |  ;
	active domains:
		[OLR12_CI, PR_tr, OR2_Cro, OR1_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.l=[expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.l=[intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.l=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.l=[intrnsc, intrnsc]}
		@inhb,direct,rction,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,rction,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,direct,slvent,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* inhbt'd/seedable causations:
	1: Cro.0  --^CI.l&RNAP.tr&-CI.m&-CI.h&-CI.l->  Cro.l
* non-incld'd/non-seedable causation count:
	1


-----

4a1:
-  |  Cro.0 Cro.l Cro.h  |  ^Cro.h |-- ^CI.m:^CI.h:^CI.l  |  ;
	active domains:
		[OR2_Cro, OR1_Cro]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	mediation (per solution):
		@indrct: {Cro.h=[expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {Cro.h=[intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {Cro.h=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,srce: {Cro.h=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {Cro.h=[intrnsc, intrnsc]}
		@inhb,indrct,rction,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,indrct,rction,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
		@inhb,indrct,slvent,sink: {CI.m=[intrnsc, intrnsc], CI.h=[intrnsc, intrnsc], CI.l=[intrnsc, intrnsc]}
	composition (per causation):
		@rction,srce: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
		@rction,sink: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
		@slvent,srce: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
		@slvent,sink: {Cro=[chrnt, chrnt], CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: Cro.h  --^Cro.h&~CI.m&~CI.h&~CI.l->  Cro.l
* non-incld'd/non-seedable causation count:
	1


-----

4b1:
-  |  Cro.0 Cro.l Cro.h  |  ^CI.m  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.m=[expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.m=[intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.m=[incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.m=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.m=[incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: Cro.h  --^CI.m->  Cro.l
	2: Cro.l  --^CI.m->  Cro.0


-----

4b2:
-  |  Cro.0 Cro.l Cro.h  |  ^CI.h  |  ;
	active domains:
		[OLR123_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.h=[expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.h=[intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.h=[incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.h=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.h=[incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: Cro.h  --^CI.h->  Cro.l
	2: Cro.l  --^CI.h->  Cro.0


-----

4b3:
-  |  Cro.0 Cro.l Cro.h  |  ^CI.l  |  ;
	active domains:
		[OLR12_CI]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	mediation (per solution):
		@indrct: {CI.l=[expct, expct, expct]}
	regulation (per causation):
		@mdtr,indrct,rction,srce: {CI.l=[intrnsc, intrnsc]}
		@mdtr,indrct,rction,sink: {CI.l=[incdntl, incdntl]}
		@mdtr,indrct,slvent,srce: {CI.l=[intrnsc, intrnsc]}
		@mdtr,indrct,slvent,sink: {CI.l=[incdntl, incdntl]}
	composition (per causation):
		@rction,srce: {CI=[chrnt, chrnt]}  
		@rction,sink: {CI=[chrnt, chrnt]}  
		@slvent,srce: {CI=[chrnt, chrnt]}  
		@slvent,sink: {CI=[chrnt, chrnt]}  
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* incld'd causations:
	1: Cro.h  --^CI.l->  Cro.l
	2: Cro.l  --^CI.l->  Cro.0


-----

4c1:
-  |  Cro.0 Cro.l Cro.h  |   |-- RNAP.tr  |  ;
	active domains:
		[]
	coinhibition domains:
		[]
	endpoint (per influence):
		endpt
	causation (per causation):
		[pushpull, pushpull]
	solution (per causation):
		<computed as needed, to avoid combinatorial explosion> ;
* non-incld'd/non-seedable causation count:
	2


-----

------------------------------------------------------------
--- stchstc: 0
------------------------------------------------------------

************************************************************
*** uniform _in-vacuo_ transitions [lambda[AGS3]_RI]
************************************************************

------------------------------------------------------------
--- _incld'd_ uniform transitions [lambda[AGS3]_RI]: 27
------------------------------------------------------------
"RecA.,DNA.ss, d(), i(), p(), -(), ~()"  ===>  "DNA.ss,RecA.*, d(), i(), p(), -(), ~()"
	1.1:1
	<no suppression takes place>
"RecA.*, d(), i(), p(), -(DNA.ss), ~()"  ===>  "RecA., d(), i(), p(), -(DNA.ss), ~()"
	1a1:1
	<no suppression takes place>
"CI.h,RecA.*, d(), i(), p(), -(), ~()"  ===>  "CI.m,RecA.*, d(), i(), p(), -(), ~()"
	2.1:1
	<no suppression takes place>
"CI.m,RecA.*, d(), i(), p(), -(), ~()"  ===>  "RecA.*,CI.l, d(), i(), p(), -(), ~()"
	2.1:2
	<no suppression takes place>
"RecA.*,CI.l, d(), i(), p(), -(), ~()"  ===>  "CI.0,RecA.*, d(), i(), p(), -(), ~()"
	2.1:3
	<no suppression takes place>
"CI.0,RecA.*, d(), i(), p(), -(), ~()"  ===>  "CI.0,RecA.*, d(), i(), p(), -(), ~()"
	2.1:4
	<no suppression takes place>
"CII.h,CI.0, d(), i(), p(), -(), ~()"  ==RNAP.tr=>  "CII.h,CI.l, d(), i(), p(), -(), ~()"
	3.1:1
	suppressed: 
		@srce,direct,inhbt: CI.m,CI.h,CI.l
		@sink,direct,inhbt: CI.m,CI.h,CI.l
"CI.l, d(), i(), p(), -(Cro.h,Cro.l), ~()"  ==RNAP.tr=>  "CI.m, d(), i(), p(), -(Cro.h,Cro.l), ~()"
	3.2:2
	suppressed: 
		@srce,direct,inhbt: CI.m,CI.h
		@srce,indrct,inhbt: CI.m,CI.h
		@sink,direct,inhbt: CI.m,CI.h
		@sink,indrct,inhbt: CI.m,CI.h
"Cro.h,CI.l, d(), i(), p(), -(), ~()"  ===>  "Cro.h,CI.0, d(), i(), p(), -(), ~()"
	3a3:3
	suppressed: 
		@srce,indrct,inhbt: CI.m,CI.h
		@sink,indrct,inhbt: CI.m,CI.h
"CI.m, d(), i(), p(), -(), ~()"  ===>  "CI.l, d(), i(), p(), -(), ~()"
	3b1:2
	<no suppression takes place>
"CI.h, d(), i(), p(), -(), ~()"  ===>  "CI.m, d(), i(), p(), -(), ~()"
	3b4:1
	<no suppression takes place>
"CI.m, d(), i(), p(), -(), ~()"  ===>  "CI.l, d(), i(), p(), -(), ~()"
	3c2:2
	suppressed: 
		@srce,indrct,inhbt: CI.l
		@sink,indrct,inhbt: CI.l
"CI.h, d(), i(), p(), -(), ~()"  ===>  "CI.m, d(), i(), p(), -(), ~()"
	3c4:1
	suppressed: 
		@srce,indrct,inhbt: CI.l
		@sink,indrct,inhbt: CI.l
"Cro.h,CI.l, d(), i(), p(), -(), ~(CII.h)"  ===>  "Cro.h,CI.0, d(), i(), p(), -(), ~(CII.h)"
	3d2:3
	suppressed: 
		@srce,indrct,inhbt: CI.m,CI.h
		@sink,indrct,inhbt: CI.m,CI.h
"CI.m, d(), i(), p(), -(), ~(CII.h)"  ===>  "CI.l, d(), i(), p(), -(), ~(CII.h)"
	3e3:2
	<no suppression takes place>
"CI.h, d(), i(), p(), -(), ~(CII.h)"  ===>  "CI.m, d(), i(), p(), -(), ~(CII.h)"
	3e4:1
	<no suppression takes place>
"CI.h, d(), i(), p(), -(), ~(CII.h)"  ===>  "CI.m, d(), i(), p(), -(), ~(CII.h)"
	3f4:1
	suppressed: 
		@srce,indrct,inhbt: CI.l
		@sink,indrct,inhbt: CI.l
"CI.m, d(), i(), p(), -(), ~(CII.h)"  ===>  "CI.l, d(), i(), p(), -(), ~(CII.h)"
	3f4:2
	suppressed: 
		@srce,indrct,inhbt: CI.l
		@sink,indrct,inhbt: CI.l
"Cro.0, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"  ==RNAP.tr=>  "Cro.l, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"
	4.1:1
	suppressed: 
		@srce,direct,inhbt: Cro.h
		@sink,direct,inhbt: Cro.h
"Cro.l, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"  ==RNAP.tr=>  "Cro.h, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"
	4.1:2
	suppressed: 
		@srce,direct,inhbt: Cro.h
		@sink,direct,inhbt: Cro.h
"Cro.h, d(), i(), p(), -(), ~(CI.m,CI.h,CI.l)"  ===>  "Cro.l, d(), i(), p(), -(), ~(CI.m,CI.h,CI.l)"
	4a1:1
	<no suppression takes place>
"Cro.h,CI.m, d(), i(), p(), -(), ~()"  ===>  "Cro.l, d(), i(), p(CI.m), -(), ~()"
	4b1:1
	<no suppression takes place>
"Cro.l,CI.m, d(), i(), p(), -(), ~()"  ===>  "Cro.0, d(), i(), p(CI.m), -(), ~()"
	4b1:2
	<no suppression takes place>
"Cro.h,CI.h, d(), i(), p(), -(), ~()"  ===>  "Cro.l, d(), i(), p(CI.h), -(), ~()"
	4b2:1
	<no suppression takes place>
"Cro.l,CI.h, d(), i(), p(), -(), ~()"  ===>  "Cro.0, d(), i(), p(CI.h), -(), ~()"
	4b2:2
	<no suppression takes place>
"Cro.h,CI.l, d(), i(), p(), -(), ~()"  ===>  "Cro.l, d(), i(), p(CI.l), -(), ~()"
	4b3:1
	<no suppression takes place>
"Cro.l,CI.l, d(), i(), p(), -(), ~()"  ===>  "Cro.0, d(), i(), p(CI.l), -(), ~()"
	4b3:2
	<no suppression takes place>


------------------------------------------------------------
--- _mExcl'd_/seedable uniform transitions [lambda[AGS3]_RI]: 0
------------------------------------------------------------


------------------------------------------------------------
--- _inhbt'd_/seedable uniform transitions [lambda[AGS3]_RI]: 11
------------------------------------------------------------
"CI.m,CI.0,CI.l, d(), i(), p(), -(Cro.l,CI.m,CI.h), ~(CI.m,CI.h)"  ==RNAP.tr=>  "CI.m,CI.l, d(), i(), p(), -(Cro.l,CI.m,CI.h), ~(CI.m,CI.h)"
	3.3:1
	[suppression not determined]
"CI.h,CI.0,CI.l, d(), i(), p(), -(Cro.l,CI.m,CI.h), ~(CI.m,CI.h)"  ==RNAP.tr=>  "CI.h,CI.l, d(), i(), p(), -(Cro.l,CI.m,CI.h), ~(CI.m,CI.h)"
	3.4:1
	[suppression not determined]
"CI.m,CI.0,CI.l, d(), i(), p(), -(Cro.h,CI.m,CI.h), ~(CI.m,CI.h)"  ==RNAP.tr=>  "CI.m,CI.l, d(), i(), p(), -(Cro.h,CI.m,CI.h), ~(CI.m,CI.h)"
	3.5:1
	[suppression not determined]
"CI.m,CI.0,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"  ==RNAP.tr=>  "CI.m,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"
	3.6:1
	[suppression not determined]
"CI.m,CI.h,CI.0,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"  ==RNAP.tr=>  "CI.m,CI.h,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"
	3.7:1
	[suppression not determined]
"CI.h,CI.0,CI.l, d(), i(), p(), -(Cro.h,CI.m,CI.h), ~(CI.m,CI.h)"  ==RNAP.tr=>  "CI.h,CI.l, d(), i(), p(), -(Cro.h,CI.m,CI.h), ~(CI.m,CI.h)"
	3.8:1
	[suppression not determined]
"CI.m,CI.h,CI.0,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"  ==RNAP.tr=>  "CI.m,CI.h,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"
	3.9:1
	[suppression not determined]
"CI.h,CI.0,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"  ==RNAP.tr=>  "CI.h,CI.l, d(), i(), p(), -(CI.m,CI.h), ~()"
	3.10:1
	[suppression not determined]
"CI.m,Cro.0, d(), i(), p(), -(CI.m,CI.h,CI.l), ~()"  ==RNAP.tr=>  "Cro.l,CI.m, d(), i(), p(), -(CI.m,CI.h,CI.l), ~()"
	4.2:1
	[suppression not determined]
"Cro.0,CI.h, d(), i(), p(), -(CI.m,CI.h,CI.l), ~()"  ==RNAP.tr=>  "Cro.l,CI.h, d(), i(), p(), -(CI.m,CI.h,CI.l), ~()"
	4.3:1
	[suppression not determined]
"Cro.0,CI.l, d(), i(), p(), -(CI.m,CI.h,CI.l), ~()"  ==RNAP.tr=>  "Cro.l,CI.l, d(), i(), p(), -(CI.m,CI.h,CI.l), ~()"
	4.4:1
	[suppression not determined]


------------------------------------------------------------
--- _inchr'd_/seedable uniform transitions [lambda[AGS3]_RI]: 1
------------------------------------------------------------
"CI.0,CI.l, d(), i(), p(), -(Cro.h,Cro.l,CI.m,CI.h), ~(CI.m,CI.h)"  ==RNAP.tr=>  "CI.l, d(), i(), p(), -(Cro.h,Cro.l,CI.m,CI.h), ~(CI.m,CI.h)"
	3.2:1
	[suppression not determined]


------------------------------------------------------------
--- non-incld'd/non-seedable transition count [lambda[AGS3]_RI]: 90
------------------------------------------------------------


************************************************************
*** _stchstc_ contexts [lambda[AGS3]_RI]: 1
************************************************************

RNAP.tr

************************************************************
*** stchstc _in-vacuo_ transitions [lambda[AGS3]_RI]
*** 	[RNAP.tr]
************************************************************

------------------------------------------------------------
--- _incld'd_ stchstc transitions [lambda[AGS3]_RI]: 0
--- 	[RNAP.tr]
------------------------------------------------------------


------------------------------------------------------------
--- _mExcl'd_ stchstc transitions [lambda[AGS3]_RI]: 0
--- 	[RNAP.tr]
------------------------------------------------------------


------------------------------------------------------------
--- _inhbt'd_ stchstc transitions [lambda[AGS3]_RI]: 0
--- 	[RNAP.tr]
------------------------------------------------------------


------------------------------------------------------------
--- _inchr'd_ stchstc transitions [lambda[AGS3]_RI]: 0
--- 	[RNAP.tr]
------------------------------------------------------------


************************************************************
***  s0e0 CEqEA cascaded causation [lambda[AGS3]_RI]: v22/e53
*** 	<BR/>uniform fragment (w/o seeds, equilibria, residuality)
************************************************************

Prevented nodes (relevant `-' seeds)
	<none>
Uniform nodes, excl.`+'/`-' seeds
	[DNA.ss, RecA.] [DNA.ss, RecA.*] [RecA.*] [RecA.] [CI.h, RecA.*] [CI.m, RecA.*] [CI.l, RecA.*] [CI.0, RecA.*] [CI.0, CII.h] [CI.l, CII.h] [CI.l] [CI.m] [CI.l, Cro.h] [CI.0, Cro.h] [CI.h] [Cro.0] [Cro.l] [CI.m, Cro.h] [CI.m, Cro.l] [CI.h, Cro.h] [CI.h, Cro.l] [CI.l, Cro.l] 
Uniform causations
	1.1:1
	[RecA., DNA.ss] + []
		-- ;DNA.ss; ->
			[DNA.ss, RecA.*] + []

	1a1:1
	[RecA.*] + []
		-- ;-DNA.ss; ->
			[RecA.] + []

	2.1:1
	[CI.h, RecA.*] + []
		-- ;RecA.*; ->
			[CI.m, RecA.*] + []

	2.1:2
	[CI.m, RecA.*] + []
		-- ;RecA.*; ->
			[RecA.*, CI.l] + []

	2.1:3
	[RecA.*, CI.l] + []
		-- ;RecA.*; ->
			[CI.0, RecA.*] + []

	2.1:4
	[CI.0, RecA.*] + []
		-- ;RecA.*; ->
			[CI.0, RecA.*] + []

	3.1:1
	[CII.h, CI.0] + []
		-- ;CII.h,RNAP.tr; ->
			[CII.h, CI.l] + []

	3.2:2
	[CI.l] + [RecA.*]
		-- CI.l;RNAP.tr,-Cro.l,-Cro.h!; ->
			[CI.m] + [RecA.*]

	3.2:2
	[CI.l] + []
		-- CI.l;RNAP.tr,-Cro.l,-Cro.h!; ->
			[CI.m] + []

	3a3:3
	[Cro.h, CI.l] + []
		-- CI.l;Cro.h; ->
			[Cro.h, CI.0] + []

	3b1:2
	[CI.m] + [Cro.l]
		-- CI.m;; ->
			[CI.l] + [Cro.l]

	3b1:2
	[CI.m] + []
		-- CI.m;; ->
			[CI.l] + []

	3b1:2
	[CI.m] + [RecA.*]
		-- CI.m;; ->
			[CI.l] + [RecA.*]

	3b1:2
	[CI.m] + [Cro.h]
		-- CI.m;; ->
			[CI.l] + [Cro.h]

	3b4:1
	[CI.h] + [RecA.*]
		-- CI.h;; ->
			[CI.m] + [RecA.*]

	3b4:1
	[CI.h] + []
		-- CI.h;; ->
			[CI.m] + []

	3b4:1
	[CI.h] + [Cro.h]
		-- CI.h;; ->
			[CI.m] + [Cro.h]

	3b4:1
	[CI.h] + [Cro.l]
		-- CI.h;; ->
			[CI.m] + [Cro.l]

	3c2:2
	[CI.m] + [Cro.l]
		-- CI.m;; ->
			[CI.l] + [Cro.l]

	3c2:2
	[CI.m] + []
		-- CI.m;; ->
			[CI.l] + []

	3c2:2
	[CI.m] + [RecA.*]
		-- CI.m;; ->
			[CI.l] + [RecA.*]

	3c2:2
	[CI.m] + [Cro.h]
		-- CI.m;; ->
			[CI.l] + [Cro.h]

	3c4:1
	[CI.h] + [RecA.*]
		-- CI.h;; ->
			[CI.m] + [RecA.*]

	3c4:1
	[CI.h] + []
		-- CI.h;; ->
			[CI.m] + []

	3c4:1
	[CI.h] + [Cro.h]
		-- CI.h;; ->
			[CI.m] + [Cro.h]

	3c4:1
	[CI.h] + [Cro.l]
		-- CI.h;; ->
			[CI.m] + [Cro.l]

	3d2:3
	[Cro.h, CI.l] + []
		-- ;Cro.h,~CII.h; ->
			[Cro.h, CI.0] + []

	3e3:2
	[CI.m] + [Cro.l]
		-- CI.m;~CII.h; ->
			[CI.l] + [Cro.l]

	3e3:2
	[CI.m] + []
		-- CI.m;~CII.h; ->
			[CI.l] + []

	3e3:2
	[CI.m] + [RecA.*]
		-- CI.m;~CII.h; ->
			[CI.l] + [RecA.*]

	3e3:2
	[CI.m] + [Cro.h]
		-- CI.m;~CII.h; ->
			[CI.l] + [Cro.h]

	3e4:1
	[CI.h] + [RecA.*]
		-- CI.h;~CII.h; ->
			[CI.m] + [RecA.*]

	3e4:1
	[CI.h] + []
		-- CI.h;~CII.h; ->
			[CI.m] + []

	3e4:1
	[CI.h] + [Cro.h]
		-- CI.h;~CII.h; ->
			[CI.m] + [Cro.h]

	3e4:1
	[CI.h] + [Cro.l]
		-- CI.h;~CII.h; ->
			[CI.m] + [Cro.l]

	3f4:1
	[CI.h] + [RecA.*]
		-- ;~CII.h; ->
			[CI.m] + [RecA.*]

	3f4:1
	[CI.h] + []
		-- ;~CII.h; ->
			[CI.m] + []

	3f4:1
	[CI.h] + [Cro.h]
		-- ;~CII.h; ->
			[CI.m] + [Cro.h]

	3f4:1
	[CI.h] + [Cro.l]
		-- ;~CII.h; ->
			[CI.m] + [Cro.l]

	3f4:2
	[CI.m] + [Cro.l]
		-- ;~CII.h; ->
			[CI.l] + [Cro.l]

	3f4:2
	[CI.m] + []
		-- ;~CII.h; ->
			[CI.l] + []

	3f4:2
	[CI.m] + [RecA.*]
		-- ;~CII.h; ->
			[CI.l] + [RecA.*]

	3f4:2
	[CI.m] + [Cro.h]
		-- ;~CII.h; ->
			[CI.l] + [Cro.h]

	4.1:1
	[Cro.0] + []
		-- ;RNAP.tr,-CI.l!,-CI.m!,-CI.h!; ->
			[Cro.l] + []

	4b1:1
	[Cro.h, CI.m] + []
		-- ;CI.m; ->
			[Cro.l, CI.m] + []

	4b1:1
	[Cro.h, CI.m] + []
		-- CI.m;; ->
			[Cro.l] + []

	4b1:2
	[Cro.l, CI.m] + []
		-- CI.m;; ->
			[Cro.0] + []

	4b2:1
	[Cro.h, CI.h] + []
		-- CI.h;; ->
			[Cro.l] + []

	4b2:1
	[Cro.h, CI.h] + []
		-- ;CI.h; ->
			[Cro.l, CI.h] + []

	4b2:2
	[Cro.l, CI.h] + []
		-- CI.h;; ->
			[Cro.0] + []

	4b3:1
	[Cro.h, CI.l] + []
		-- ;CI.l; ->
			[Cro.l, CI.l] + []

	4b3:1
	[Cro.h, CI.l] + []
		-- CI.l;; ->
			[Cro.l] + []

	4b3:2
	[Cro.l, CI.l] + []
		-- CI.l;; ->
			[Cro.0] + []



************************************************************
*** seed environments [lambda[AGS3]_RI]: 1
************************************************************

------------------------------------------------------------
--- environment #1
------------------------------------------------------------

	[Cro.h]	

	[(inject), CI.0, Cro.0]	
		<connectable>
			@incom: ( all=false ; ; )
		<regulation>
			@outgo,srce,rction,mdtr,direct: ( all=incdntl ; ; )
			@outgo,srce,rction,mdtr,indrct: ( all=incdntl ; ; )
			@outgo,srce,slvent,mdtr,direct: ( all=incdntl ; ; )
			@outgo,srce,slvent,mdtr,indrct: ( all=incdntl ; ; )
		<composition>
			@outgo,srce,rction: ( ; {Cro=mixed, CI=mixed} ; )
			@outgo,srce,slvent: ( ; {Cro=mixed, CI=mixed} ; )
		<solution>
			@outgo: ( all=vanishOK ; ; )

************************************************************
***  s1e1 CEqEA cascaded causation [lambda[AGS3]_RI]: v24/e42
*** 	[Cro.h]^1 [(inject), CI.0, Cro.0]^1 
*** 	[RNAP.tr]
************************************************************

Additional prevented stochastic nodes (relevant `-' seeds)
	<none>
Additional nodes for this context+environment, incl.`+'/excl.`-' seeds
	[Cro.h] [(inject), CI.0, Cro.0] 
Additional causations for this context+environment
	3.1:1
	[CI.0] + [Cro.0, (inject)]
		-- -CI.l!,-CI.m!,-CI.h!;RNAP.tr;CII.h ->
			[CII.h, CI.l] + []

	3.2:1
	[CI.0] + [Cro.0, (inject)]
		-- -CI.m!,-CI.h!;RNAP.tr,-Cro.l,-Cro.h!;CI.l ->
			[CI.l] + []

	4.1:2
	[Cro.l] + []
		-- ;RNAP.tr,-CI.l!,-CI.m!,-CI.h!; ->
			[Cro.h] + []

	4.1:1
	[Cro.0] + [CI.0, (inject)]
		-- -Cro.h!;RNAP.tr,-CI.l!,-CI.m!,-CI.h!; ->
			[Cro.l] + []

	4a1:1
	[Cro.h] + []
		-- Cro.h;~CI.l,~CI.m,~CI.h; ->
			[Cro.l] + []

//collapsed contravariant causations
//	3b1:2	<~	[3e3:2, 3c2:2]		@[CI.m, RecA.*]
//	3b1:2	<~	[3e3:2, 3c2:2]		@[CI.m]
//	3b4:1	<~	[3e4:1, 3c4:1]		@[CI.h]
//	3b1:2	<~	[3e3:2, 3c2:2]		@[CI.m, Cro.h]
//	3b1:2	<~	[3e3:2, 3c2:2]		@[CI.m, Cro.l]
//	3b4:1	<~	[3e4:1, 3c4:1]		@[CI.h, Cro.l]
//	3b4:1	<~	[3e4:1, 3c4:1]		@[CI.h, RecA.*]
//	3b4:1	<~	[3e4:1, 3c4:1]		@[CI.h, Cro.h]


------------------------------------------------------------
--- CEq_minEq
------------------------------------------------------------
	Pc [[RecA.]]
	pc [[CI.0, RecA.*]]
	pC [[Cro.l]]
	pc [[DNA.ss, RecA.*]]
	pC [[Cro.0]]
	pc [[CI.l, CII.h]]
	pc [[CI.0, Cro.h]]
	PC [[RecA.*]]
	pC [[CI.l]]

------------------------------------------------------------
--- CEq_maxEq
------------------------------------------------------------
	Pc [[RecA.]]
	pc [[CI.0, RecA.*]]
	pc [[Cro.h], [Cro.l]]
	pc [[CI.m], [CI.l]]
	pc [[DNA.ss, RecA.*]]
	pC [[Cro.0]]
	pc [[CI.l, CII.h]]
	pc [[CI.0, Cro.h]]
	PC [[RecA.*]]

------------------------------------------------------------
--- CEq_toggleGrp
------------------------------------------------------------
	pc [[DNA.ss], [DNA.ds]]
	pc [[CII.h], [CII._]]

------------------------------------------------------------
--- CEq_toggleGrp
------------------------------------------------------------
	pc [[DNA.ss], [DNA.ds], [CII.h], [CII._]]

************************************************************
*** physiological MIG: elementary influences with used transitions
*** NB: includes transitions that were enabled through seed-overrides!
*** 15 elementary influences/26 transitions [lambda[AGS3]_RI] 
************************************************************
1.1:
+  |  RecA. RecA.*  |  DNA.ss  |  ;

* [s1/e1:pure]: "RecA.,DNA.ss, d(), i(), p(), -(), ~()"  ===>  "DNA.ss,RecA.*, d(), i(), p(), -(), ~()"
	1.1:1
	<no suppression takes place>


-----
1a1:
-  |  RecA. RecA.*  |   |-- DNA.ss  |  ;

* [s1/e1:pure]: "RecA.*, d(), i(), p(), -(DNA.ss), ~()"  ===>  "RecA., d(), i(), p(), -(DNA.ss), ~()"
	1a1:1
	<no suppression takes place>


-----
2.1:
-  |  CI.0 CI.l CI.m CI.h  |  ^RecA.*  |  ;

* [s1/e1:pure]: "CI.h,RecA.*, d(), i(), p(), -(), ~()"  ===>  "CI.m,RecA.*, d(), i(), p(), -(), ~()"
	2.1:1
	<no suppression takes place>

* [s1/e1:pure]: "CI.m,RecA.*, d(), i(), p(), -(), ~()"  ===>  "RecA.*,CI.l, d(), i(), p(), -(), ~()"
	2.1:2
	<no suppression takes place>

* [s1/e1:pure]: "RecA.*,CI.l, d(), i(), p(), -(), ~()"  ===>  "CI.0,RecA.*, d(), i(), p(), -(), ~()"
	2.1:3
	<no suppression takes place>

* [s1/e1:pure]: "CI.0,RecA.*, d(), i(), p(), -(), ~()"  ===>  "CI.0,RecA.*, d(), i(), p(), -(), ~()"
	2.1:4
	<no suppression takes place>


-----
3.1:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CII.h&RNAP.tr |-- CI.m:CI.h:CI.l  |  ;

* [s1/e1:seed]: "CI.0, d(), i(), p(CII.h), -(CI.m,CI.h,CI.l), ~()"  ==RNAP.tr=>  "CII.h,CI.l, d(), i(), p(), -(), ~()"
	3.1:1
	suppressed: 
		@sink,direct,inhbt: CI.m,CI.h,CI.l

* [s1/e1:pure]: "CII.h,CI.0, d(), i(), p(), -(), ~()"  ==RNAP.tr=>  "CII.h,CI.l, d(), i(), p(), -(), ~()"
	3.1:1
	suppressed: 
		@srce,direct,inhbt: CI.m,CI.h,CI.l
		@sink,direct,inhbt: CI.m,CI.h,CI.l


-----
3.2:
+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.l&RNAP.tr |-- Cro.h:Cro.l:CI.m:CI.h:^CI.m:^CI.h  |  ;

* [s1/e1:seed]: "CI.0, d(), i(), p(CI.l), -(Cro.h,Cro.l,CI.m,CI.h), ~(CI.m,CI.h)"  ==RNAP.tr=>  "CI.l, d(), i(), p(), -(Cro.h,Cro.l), ~()"
	3.2:1
	suppressed: 
		@sink,direct,inhbt: CI.m,CI.h
		@sink,indrct,inhbt: CI.m,CI.h

* [s1/e1:pure]: "CI.l, d(), i(), p(), -(Cro.h,Cro.l), ~()"  ==RNAP.tr=>  "CI.m, d(), i(), p(), -(Cro.h,Cro.l), ~()"
	3.2:2
	suppressed: 
		@srce,direct,inhbt: CI.m,CI.h
		@srce,indrct,inhbt: CI.m,CI.h
		@sink,direct,inhbt: CI.m,CI.h
		@sink,indrct,inhbt: CI.m,CI.h


-----
3a3:
-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h&^CI.l |-- ^CI.m:^CI.h  |  ;

* [s1/e1:pure]: "Cro.h,CI.l, d(), i(), p(), -(), ~()"  ===>  "Cro.h,CI.0, d(), i(), p(), -(), ~()"
	3a3:3
	suppressed: 
		@srce,indrct,inhbt: CI.m,CI.h
		@sink,indrct,inhbt: CI.m,CI.h


-----
3b1:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m  |  ;

* [s1/e1:pure]: "CI.m, d(), i(), p(), -(), ~()"  ===>  "CI.l, d(), i(), p(), -(), ~()"
	3b1:2
	<no suppression takes place>


-----
3b4:
-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h  |  ;

* [s1/e1:pure]: "CI.h, d(), i(), p(), -(), ~()"  ===>  "CI.m, d(), i(), p(), -(), ~()"
	3b4:1
	<no suppression takes place>


-----
3d2:
-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h |-- ^CII.h:^CI.m:^CI.h  |  ;

* [s1/e1:pure]: "Cro.h,CI.l, d(), i(), p(), -(), ~(CII.h)"  ===>  "Cro.h,CI.0, d(), i(), p(), -(), ~(CII.h)"
	3d2:3
	suppressed: 
		@srce,indrct,inhbt: CI.m,CI.h
		@sink,indrct,inhbt: CI.m,CI.h


-----
3f4:
-  |  CI.0 CI.l CI.m CI.h  |   |-- ^CII.h:^CI.l  |  ;

* [s1/e1:pure]: "CI.h, d(), i(), p(), -(), ~(CII.h)"  ===>  "CI.m, d(), i(), p(), -(), ~(CII.h)"
	3f4:1
	suppressed: 
		@srce,indrct,inhbt: CI.l
		@sink,indrct,inhbt: CI.l

* [s1/e1:pure]: "CI.m, d(), i(), p(), -(), ~(CII.h)"  ===>  "CI.l, d(), i(), p(), -(), ~(CII.h)"
	3f4:2
	suppressed: 
		@srce,indrct,inhbt: CI.l
		@sink,indrct,inhbt: CI.l


-----
4.1:
+  |  Cro.0 Cro.l Cro.h  |  RNAP.tr |-- Cro.h:CI.m:CI.h:CI.l:^CI.m:^CI.h:^CI.l  |  ;

* [s1/e1:seed]: "Cro.0, d(), i(), p(), -(Cro.h,CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"  ==RNAP.tr=>  "Cro.l, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"
	4.1:1
	suppressed: 
		@sink,direct,inhbt: Cro.h

* [s1/e1:pure]: "Cro.0, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"  ==RNAP.tr=>  "Cro.l, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"
	4.1:1
	suppressed: 
		@srce,direct,inhbt: Cro.h
		@sink,direct,inhbt: Cro.h

* [s1/e1:pure]: "Cro.l, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"  ==RNAP.tr=>  "Cro.h, d(), i(), p(), -(CI.m,CI.h,CI.l), ~(CI.m,CI.h,CI.l)"
	4.1:2
	suppressed: 
		@srce,direct,inhbt: Cro.h
		@sink,direct,inhbt: Cro.h


-----
4a1:
-  |  Cro.0 Cro.l Cro.h  |  ^Cro.h |-- ^CI.m:^CI.h:^CI.l  |  ;

* [s1/e1:pure]: "Cro.h, d(), i(), p(), -(), ~(CI.m,CI.h,CI.l)"  ===>  "Cro.l, d(), i(), p(), -(), ~(CI.m,CI.h,CI.l)"
	4a1:1
	<no suppression takes place>


-----
4b1:
-  |  Cro.0 Cro.l Cro.h  |  ^CI.m  |  ;

* [s1/e1:pure]: "Cro.h,CI.m, d(), i(), p(), -(), ~()"  ===>  "Cro.l, d(), i(), p(CI.m), -(), ~()"
	4b1:1
	<no suppression takes place>

* [s1/e1:pure]: "Cro.l,CI.m, d(), i(), p(), -(), ~()"  ===>  "Cro.0, d(), i(), p(CI.m), -(), ~()"
	4b1:2
	<no suppression takes place>


-----
4b2:
-  |  Cro.0 Cro.l Cro.h  |  ^CI.h  |  ;

* [s1/e1:pure]: "Cro.h,CI.h, d(), i(), p(), -(), ~()"  ===>  "Cro.l, d(), i(), p(CI.h), -(), ~()"
	4b2:1
	<no suppression takes place>

* [s1/e1:pure]: "Cro.l,CI.h, d(), i(), p(), -(), ~()"  ===>  "Cro.0, d(), i(), p(CI.h), -(), ~()"
	4b2:2
	<no suppression takes place>


-----
4b3:
-  |  Cro.0 Cro.l Cro.h  |  ^CI.l  |  ;

* [s1/e1:pure]: "Cro.h,CI.l, d(), i(), p(), -(), ~()"  ===>  "Cro.l, d(), i(), p(CI.l), -(), ~()"
	4b3:1
	<no suppression takes place>

* [s1/e1:pure]: "Cro.l,CI.l, d(), i(), p(), -(), ~()"  ===>  "Cro.0, d(), i(), p(CI.l), -(), ~()"
	4b3:2
	<no suppression takes place>


-----


==> anc/lambdaAGS3-phys.mig <==
/*======================*/
/* modality = default ; */
/*======================*/

Instantiation  =  coherent ;
Regulation     =  intrinsic ;
Causation      =  pushpull ;
Termination    =  endpoint ;

Solution       =  fixed ;


/*=============================*/
/* categories = $abstraction ; */
/*=============================*/

categories   =  $dnaCI, $genomeI, $proteinC ;


/*================================================*/
/* $level/schema . $level/states [| modalities] ; */
/*================================================*/

/*regulatory factors: E. coli*/
   $dnaCI / DNA     .  [ {ss} ds ] ;
$proteinC / RNAP    .  {tr}        ;

/*regulated components: E. coli*/
$proteinC / RecA    .  [ "" {*} ]  ;


/*regulatory factors: lambda*/
$proteinC / CII     .  [ _ {h} ]   ;

/*regulated components: lambda*/
 $genomeI / cI      .  $proteinC / [ 0 {l} {m} {h} ] ;
 $genomeI / cro     .  $proteinC / [ 0 {l} {h} ] ;


/*=========================*/
/* elementary influences ; */
/*=========================*/

@SOS=;

+  |  RecA."" RecA.*  |  DNA.ss  |  ; //1.1

-  |  RecA."" RecA.*  |  ((RecA.*:RecA."")) |-- DNA.ss  |  ; //1a1

-  |  CI.0 CI.l CI.m CI.h  |  ^RecA.*  | ceaseless ; //2.1

+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CII.h&RNAP.tr |-- CI.m:CI.h:CI.l  |  ; //3.1

+>@SOS<  |  CI.0 CI.l CI.m CI.h  |  ^CI.l&RNAP.tr |-- CI.m:CI.h:Cro.h:Cro.l:^CI.m:^CI.h  |  ; //3.2

-  |  CI.0 CI.l CI.m CI.h  |  ^CI.l&^Cro.h |-- ^CI.m:^CI.h  | incdntl(CI)<mdtr,sink> ; //3a3

-  |  CI.0 CI.l CI.m CI.h  |  ^CI.m  | incdntl(CI)<mdtr,sink> ; //3b1

-  |  CI.0 CI.l CI.m CI.h  |  ^CI.h  | incdntl(CI)<mdtr,sink> ; //3b4

-  |  CI.0 CI.l CI.m CI.h  |  ^Cro.h |-- ^CI.m:^CI.h:^CII.h  | ; //3d2

-  |  CI.0 CI.l CI.m CI.h  |  ((CI.0:CI.l:CI.m:CI.h)) |-- ^CI.l:^CII.h  | ; //3f4

+  |  Cro.0 Cro.l Cro.h  |  RNAP.tr |-- CI.m:CI.h:CI.l:Cro.h:^CI.m:^CI.h:^CI.l  |  ; //4.1

-  |  Cro.0 Cro.l Cro.h  |  ^Cro.h |-- ^CI.m:^CI.h:^CI.l  | ; //4a1

-  |  Cro.0 Cro.l Cro.h  |  ^CI.m  | incdntl(CI)<mdtr,sink> ; //4b1

-  |  Cro.0 Cro.l Cro.h  |  ^CI.h  | incdntl(CI)<mdtr,sink> ; //4b2

-  |  Cro.0 Cro.l Cro.h  |  ^CI.l  | incdntl(CI)<mdtr,sink> ; //4b3


/*=====================*/
/* seed | modalities ; */
/*=====================*/

"Cro.h"                       | expire(1,1) ;


"CI.0, Cro.0"  entry(inject)  | vanishOK<out>,
                                mix(CI,Cro)<out,srce>,
                                incidental<out,mdtr,srce> ;


/*===========*/
/*--- end ---*/
/*===========*/


==> anc/lambdaVar-generic.mig <==
/*=============================*/
/* modality       =  default ; */
/*=============================*/

Instantiation     =  coherent ;
Regulation        =  intrinsic ;
Causation         =  pushpull ;
Termination       =  endpoint ;

Solution          =  fixed ;


/*==================================*/
/* categories     =  $abstraction ; */
/*==================================*/

categories        =  $dnaCI, $genomeI, $proteinC ;


/*==================================================*/
/* $level/schema  .  $level/states [| modalities] ; */
/*==================================================*/

/*regulatory factors: E. coli*/
   $dnaCI / DNA   .  [ {ss} ds ] ;
$proteinC / RNAP  .  {tr}        ; 

/*regulated components: E. coli*/
$proteinC / RecA  .  [ "" {*} ]  ;


/*regulatory factors: lambda*/
$proteinC / CII   .  [ _ {h} ]   ; 

/*regulated components: lambda*/
 $genomeI / cI    .  $proteinC / [ 0 {l} {m} {h} {x} ] ;
 $genomeI / cro   .  $proteinC / [ 0 {l} {h} {x} ] ;


/*==========================================*/
/* @macro<>       =  transposed interface ; */
/*==========================================*/

@OR1_CI_int<>     =  ;   //one of CI.{l,m,h,x}
@OR2_CI_int<>     =  ;   //one of CI.{l,m,h,x}
@OR3_CI_int<>     =  ;   //one of CI.{l,m,h,x}

@OR1_Cro_int<>    =  ;   //one of Cro.{l,h,x}
@OR2_Cro_int<>    =  ;   //one of Cro.{l,h,x}
@OR3_Cro_int<>    =  ;   //one of Cro.{l,h,x}

@ORE_CII_int<>    =  CII.h ;

@UV_irr_int<>     =  DNA.ss ;
@SOS_int<>        =  RecA.* ;

/*cooperative affinities*/
@OR12_CI_tetra<>  =  (+) min&(@OR1_CI_int,@OR2_CI_int) ;
@OR23_CI_tetra<>  =  (+) min&(@OR2_CI_int,@OR3_CI_int) ;

@OLR12_CI_octa<>      =  max&(/*OL12*/(+)CI.l,@OR12_CI_tetra) ;
@OLR123_CI_octTtr<>   =  max&(@OLR12_CI_octa, (+) min&(/*OL3*/CI.h,@OR3_CI_int)) ;


/*====================================================*/
/* @macro         = regulatory binding [precedence] ; */
/*====================================================*/

/*cooperative binding*/
cond( @OR1_CI_int << @OR3_CI_int )
      @OLR123_CI  =  @OLR123_CI_octTtr ;
      @O?R12_CI   =  @OR12_CI_tetra   excl  @OLR123_CI-- ;                //subsume
      @O?R23_CI   =  @OR23_CI_tetra   excl  @OLR123_CI-- : @O?R12_CI-- ;  //preclude
endcond;
cond( @OR1_CI_int >> @OR3_CI_int )
      @O?R23_CI   =  @OR23_CI_tetra   ;
      @OLR123_CI  =  ;//              excl  @O?R23_CI--  ;                //preclude
      @O?R12_CI   =  @OR12_CI_tetra   excl  @O?R23_CI--  : @OLR123_CI-- ; //preclude:subsume
endcond;
cond( @OR1_CI_int == @OR3_CI_int )
      @OLR123_CI  =  @OLR123_CI_octTtr ;
      @O?R12_CI   =  @OR12_CI_tetra   excl  @OLR123_CI-- ;                //subsume
      @O?R23_CI   =  @OR23_CI_tetra   ;
      MutualExclude (@O?R23_CI,@O?R12_CI) ;                               //stochastic
      MutualExclude (@O?R23_CI,@OLR123_CI) ;                              //stochastic
endcond;

/*cooperative occupancy*/
@O?R12?_CI_rng<>  =  @OLR123_CI--   : @O?R12_CI-- ;
@O?R?23_CI_rng<>  =  @OLR123_CI--   : @O?R23_CI-- ;
@O?R?2?_CI_rng<>  =  @OLR123_CI--   : @O?R12_CI-- : @O?R23_CI-- ;


/*OR1*/
@OR1_CI           =  @OR1_CI_int    excl  @O?R12?_CI_rng ;
@OR1_Cro          =  @OR1_Cro_int   |--   @O?R12?_CI_rng ;

/*OR2*/
@OR2_CI           =  @OR2_CI_int    excl  @O?R?2?_CI_rng ;
@OR2_Cro          =  @OR2_Cro_int   |--   @O?R?2?_CI_rng ;

/*OR3*/
@OR3_CI           =  @OR3_CI_int    excl  @O?R?23_CI_rng ;
@OR3_Cro          =  @OR3_Cro_int   |--   @O?R?23_CI_rng ;

/*ORE*/
@ORE_CII          =  @ORE_CII_int ;

/*cytosol*/
@UV_irr           =  @UV_irr_int ;
@SOS              =  @SOS_int ;


/*=======================*/
/* @macro = regulation ; */
/*-----------------------*/
/* +-  | level/subject ;
       | influence
      [| modalities] ;   */
/*=======================*/

/*cytosol*/
+ !         |  $proteinC / RecA  |  @UV_irr ;

-           |  $proteinC / CI    |  ^@SOS    |  ceaseless ;


/*genome: cI*/

@PRE_tr  =  RNAP.tr
            & ^@ORE_CII--
               |-- @O?R?2?_CI_rng  ! {|incdntl(CI)<mdtr,sink>}
                 ;

@PRM_tr  =  RNAP.tr
            & ^(@O?R12_CI-- : @OR2_CI--)
               |-- @OR3_Cro
                 : @OR3_Cro     +- !
                 : @OR3_CI
                 : @OR3_CI      +- !
                 : @O?R?23_CI_rng  ! {|incdntl(CI)<mdtr,sink>}
                 ;

+>@SOS< !   |  $proteinC / cI  |  @PRE_tr
                                  : @PRM_tr ;


/*genome: cro, w/simultaneous+independent binding*/

@OR1and2_Cro<@OR1_Cro,@OR2_Cro>  =  max&(@OR1_Cro,@OR2_Cro)  ;
@OR1xor2_Cro<> = min:(@OR1_Cro,@OR2_Cro) excl @OR1and2_Cro-- ;

@OR1and2_CI<@OR1_CI,@OR2_CI>     =  max&(@OR1_CI,@OR2_CI) ;
@OR1xor2_CI<>  = min:(@OR1_CI,@OR2_CI) excl @OR1and2_CI-- ;

@PR_tr   =  RNAP.tr
            /*& no recruiter*/
               |-- @OR1xor2_Cro
                 : @OR1xor2_Cro +- !
                 : @OR1and2_Cro -- !
                 : @OR1xor2_CI
                 : @OR1xor2_CI  +- !
                 : @OR1and2_CI  -- !
                 : @O?R?2?_CI_rng  ! {|incdntl(CI)<mdtr,sink>}
                 ;

+ !         |  $proteinC / cro   |  @PR_tr  ;


/*=====================*/
/* seed | modalities ; */
/*=====================*/

"Cro.h"                       | expire(1,1) ;


"CI.0, Cro.0"  entry(inject)  | vanishOK<out>,
                                mix(CI,Cro)<out,srce>,
                                incidental<out,mdtr,srce> ;


/*===========*/
/*--- end ---*/
/*===========*/

